"Smashing more than two": Deuteron production in relativistic heavy ion collisions via stochastic multi-particle reactions

We study the deuteron production via the deuteron pion and nucleon catalysis reactions, $\pi p n \leftrightarrow \pi d$ and $N p n \leftrightarrow N d$, by employing stochastic multi-particle reactions in the hadronic transport approach SMASH for the first time. This is an improvement compared to previous studies, which introduced an artificial fake resonance $d'$ to simulate these $3 \leftrightarrow 2$ reactions as a chain of $2\leftrightarrow 2$ reactions. The derivation of the stochastic criterion for multi-particle reactions is presented in a comprehensive fashion and its implementation is tested against an analytic expression for the scattering rate and the equilibrating particle yields in box calculations. We then study Au + Au collisions at $\sqrt{s_{\mathrm{NN}}} = 7.7$ GeV, where we find that multi-particle collisions substantially reduce the time required for deuterons to reach partial chemical equilibrium with nucleons. Subsequently, the final yield of $d$ is practically independent from the number of $d$ at particlization, confirming the results of previous studies. The mean transverse momentum and the integrated elliptic flow as a function of centrality are rather insensitive to the exact realization of the $2\leftrightarrow 3$ reactions.

==> anc/3to1-box/mult_2to2.txt <==
# smash and analysis version
SMASH-2.0.1 SMASH-1.8ana-62-g514b58e
# total number events
80
# pdg codes list
111 211 -211 113 213 -213 223 
# time moments array [401]
0.000 1.000 2.000 3.000 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 51.000 52.000 53.000 54.000 55.000 56.000 57.000 58.000 59.000 60.000 61.000 62.000 63.000 64.000 65.000 66.000 67.000 68.000 69.000 70.000 71.000 72.000 73.000 74.000 75.000 76.000 77.000 78.000 79.000 80.000 81.000 82.000 83.000 84.000 85.000 86.000 87.000 88.000 89.000 90.000 91.000 92.000 93.000 94.000 95.000 96.000 97.000 98.000 99.000 100.000 101.000 102.000 103.000 104.000 105.000 106.000 107.000 108.000 109.000 110.000 111.000 112.000 113.000 114.000 115.000 116.000 117.000 118.000 119.000 120.000 121.000 122.000 123.000 124.000 125.000 126.000 127.000 128.000 129.000 130.000 131.000 132.000 133.000 134.000 135.000 136.000 137.000 138.000 139.000 140.000 141.000 142.000 143.000 144.000 145.000 146.000 147.000 148.000 149.000 150.000 151.000 152.000 153.000 154.000 155.000 156.000 157.000 158.000 159.000 160.000 161.000 162.000 163.000 164.000 165.000 166.000 167.000 168.000 169.000 170.000 171.000 172.000 173.000 174.000 175.000 176.000 177.000 178.000 179.000 180.000 181.000 182.000 183.000 184.000 185.000 186.000 187.000 188.000 189.000 190.000 191.000 192.000 193.000 194.000 195.000 196.000 197.000 198.000 199.000 200.000 201.000 202.000 203.000 204.000 205.000 206.000 207.000 208.000 209.000 210.000 211.000 212.000 213.000 214.000 215.000 216.000 217.000 218.000 219.000 220.000 221.000 222.000 223.000 224.000 225.000 226.000 227.000 228.000 229.000 230.000 231.000 232.000 233.000 234.000 235.000 236.000 237.000 238.000 239.000 240.000 241.000 242.000 243.000 244.000 245.000 246.000 247.000 248.000 249.000 250.000 251.000 252.000 253.000 254.000 255.000 256.000 257.000 258.000 259.000 260.000 261.000 262.000 263.000 264.000 265.000 266.000 267.000 268.000 269.000 270.000 271.000 272.000 273.000 274.000 275.000 276.000 277.000 278.000 279.000 280.000 281.000 282.000 283.000 284.000 285.000 286.000 287.000 288.000 289.000 290.000 291.000 292.000 293.000 294.000 295.000 296.000 297.000 298.000 299.000 300.000 301.000 302.000 303.000 304.000 305.000 306.000 307.000 308.000 309.000 310.000 311.000 312.000 313.000 314.000 315.000 316.000 317.000 318.000 319.000 320.000 321.000 322.000 323.000 324.000 325.000 326.000 327.000 328.000 329.000 330.000 331.000 332.000 333.000 334.000 335.000 336.000 337.000 338.000 339.000 340.000 341.000 342.000 343.000 344.000 345.000 346.000 347.000 348.000 349.000 350.000 351.000 352.000 353.000 354.000 355.000 356.000 357.000 358.000 359.000 360.000 361.000 362.000 363.000 364.000 365.000 366.000 367.000 368.000 369.000 370.000 371.000 372.000 373.000 374.000 375.000 376.000 377.000 378.000 379.000 380.000 381.000 382.000 383.000 384.000 385.000 386.000 387.000 388.000 389.000 390.000 391.000 392.000 393.000 394.000 395.000 396.000 397.000 398.000 399.000 400.000 
# multiplicities and their stat errors of pdg 111 versus time
0.00000 3.21250 6.87500 10.51250 14.17500 17.83750 21.30000 24.60000 27.43750 30.52500 32.85000 35.03750 37.21250 39.16250 41.38750 43.86250 45.61250 47.76250 48.88750 50.17500 51.77500 52.81250 54.38750 55.81250 57.51250 58.75000 59.61250 60.81250 61.48750 63.01250 64.40000 65.98750 66.47500 67.25000 67.71250 68.15000 69.95000 70.30000 70.72500 71.37500 73.15000 73.92500 74.12500 75.36250 75.43750 76.58750 77.92500 78.23750 78.66250 78.55000 79.25000 79.60000 80.88750 80.51250 80.86250 82.15000 81.72500 82.42500 83.58750 83.65000 83.61250 85.51250 85.16250 85.56250 85.88750 86.01250 86.51250 85.31250 86.55000 86.81250 87.30000 88.00000 87.07500 86.81250 88.87500 88.76250 89.53750 89.66250 90.26250 90.86250 89.66250 89.48750 90.23750 89.92500 90.77500 90.10000 90.80000 91.00000 91.27500 90.31250 91.26250 92.28750 93.23750 92.53750 92.23750 92.40000 93.03750 93.31250 92.21250 93.50000 91.73750 92.70000 93.85000 94.55000 92.17500 92.15000 92.70000 91.71250 92.30000 93.33750 93.25000 94.41250 93.82500 93.72500 94.13750 93.30000 93.77500 93.83750 93.65000 95.31250 93.62500 94.42500 94.75000 93.35000 95.28750 95.20000 95.05000 94.85000 95.27500 96.30000 95.98750 96.48750 96.05000 95.11250 96.16250 95.85000 95.75000 95.90000 96.00000 95.67500 95.95000 95.83750 95.17500 96.28750 94.93750 95.42500 95.70000 95.95000 96.33750 96.98750 96.45000 95.28750 96.98750 96.45000 96.93750 95.82500 96.00000 95.37500 95.31250 96.76250 95.78750 95.32500 97.20000 96.58750 97.35000 97.12500 96.76250 97.71250 96.88750 97.21250 96.27500 94.67500 95.50000 95.47500 96.38750 95.81250 96.96250 96.61250 96.41250 97.08750 96.28750 95.68750 97.23750 97.33750 96.43750 96.18750 95.85000 95.91250 95.71250 96.02500 96.88750 96.81250 96.52500 97.42500 96.91250 96.72500 96.15000 95.62500 95.97500 95.96250 96.75000 96.73750 97.22500 98.12500 97.01250 96.38750 96.26250 96.73750 96.45000 97.38750 95.62500 96.55000 97.03750 96.31250 96.82500 96.73750 96.55000 96.37500 97.16250 97.23750 97.51250 97.30000 98.33750 97.35000 96.95000 96.61250 96.87500 97.08750 97.11250 96.63750 96.52500 97.25000 97.07500 97.20000 98.72500 98.43750 98.03750 97.12500 97.03750 97.65000 96.98750 97.68750 97.05000 96.92500 97.78750 96.33750 98.02500 96.93750 95.72500 96.38750 97.90000 96.55000 97.77500 97.51250 98.15000 97.28750 96.81250 96.42500 98.00000 97.88750 97.57500 97.96250 98.10000 99.07500 98.62500 98.65000 99.03750 97.00000 96.87500 95.56250 96.41250 97.67500 98.22500 98.87500 98.66250 97.55000 96.92500 97.35000 97.93750 97.50000 96.48750 97.55000 97.06250 97.08750 96.92500 96.23750 97.58750 96.13750 96.56250 96.37500 97.75000 98.31250 97.28750 98.33750 98.37500 97.57500 98.13750 98.88750 97.56250 97.07500 97.03750 96.75000 97.66250 96.97500 97.82500 97.87500 97.17500 98.02500 97.35000 97.38750 97.58750 97.91250 96.78750 98.30000 98.00000 98.68750 98.02500 96.58750 97.38750 97.17500 99.00000 97.50000 97.92500 98.36250 98.57500 97.50000 98.46250 98.11250 98.16250 97.81250 97.45000 98.10000 97.65000 97.41250 98.08750 98.20000 97.33750 96.76250 97.16250 96.97500 96.86250 98.15000 97.20000 98.12500 97.08750 98.27500 97.10000 98.37500 96.95000 97.17500 96.73750 97.52500 96.56250 98.36250 97.68750 97.97500 98.87500 97.81250 97.57500 97.83750 98.88750 96.56250 96.98750 97.41250 96.77500 97.53750 96.88750 96.63750 97.70000 98.56250 98.83750 98.81250 99.11250 98.97500 98.68750 98.40000 97.63750 97.92500 98.22500 97.81250 96.16250 96.85000 97.15000 98.03750 96.61250 96.05000 98.41250 96.40000 97.75000 97.38750 98.16250 98.05000 97.56250 97.57500 97.43750 98.33750 97.63750 99.00000 98.16250 95.90000 96.95000 
0.00000 0.19134 0.34097 0.37484 0.41368 0.45855 0.50797 0.52819 0.50562 0.52890 0.57371 0.62044 0.61229 0.57463 0.64888 0.64208 0.65976 0.70850 0.67105 0.64748 0.62994 0.64487 0.65808 0.76039 0.68874 0.73766 0.75651 0.58518 0.61726 0.62402 0.69914 0.77183 0.67739 0.68932 0.73135 0.76743 0.66938 0.65806 0.66394 0.78884 0.61754 0.69030 0.78703 0.69520 0.71309 0.66839 0.74942 0.76726 0.71974 0.71021 0.68817 0.69369 0.66585 0.71112 0.70995 0.80742 0.79992 0.81088 0.72734 0.70331 0.73852 0.75912 0.86079 0.74986 0.68667 0.72424 0.77480 0.79129 0.75051 0.80251 0.70383 0.81462 0.79432 0.70780 0.70741 0.72046 0.71466 0.81130 0.83793 0.75614 0.72608 0.71622 0.78237 0.88978 0.77173 0.72644 0.81081 0.76162 0.70643 0.82688 0.76592 0.83081 0.72002 0.74650 0.68903 0.68381 0.86153 0.77083 0.73963 0.71666 0.72211 0.73678 0.71911 0.82233 0.77496 0.82276 0.83295 0.83556 0.76543 0.73582 0.81316 0.76797 0.80657 0.78635 0.74071 0.79564 0.69011 0.77673 0.70825 0.77370 0.63155 0.71196 0.74916 0.66468 0.70289 0.81993 0.81925 0.80605 0.79116 0.83104 0.85286 0.70126 0.83152 0.74524 0.76461 0.79836 0.78444 0.80063 0.76369 0.77944 0.74987 0.68999 0.72146 0.82910 0.67490 0.63390 0.79444 0.77253 0.81694 0.84709 0.77233 0.74782 0.81043 0.92690 0.69636 0.78308 0.84924 0.83047 0.79845 0.73179 0.76363 0.78992 0.71099 0.69508 0.85778 0.77406 0.78217 0.83859 0.80426 0.88495 0.86639 0.82462 0.86584 0.81714 0.73033 0.69812 0.74150 0.77857 0.61410 0.72417 0.77423 0.76671 0.76581 0.64801 0.66056 0.72655 0.70646 0.82986 0.70131 0.78434 0.75473 0.70106 0.71511 0.66627 0.75204 0.93845 0.78153 0.81236 0.88357 0.85025 0.84184 0.58805 0.75389 0.73978 0.82724 0.62604 0.64010 0.74028 0.74032 0.86080 0.79104 0.74032 0.70922 0.79348 0.76943 0.77679 0.75198 0.76728 0.79405 0.74614 0.78876 0.71962 0.84699 0.75265 0.76574 0.80593 0.64909 0.79897 0.74778 0.73028 0.74756 0.83467 0.78409 0.83579 0.76555 0.76221 0.68470 0.66045 0.77448 0.67765 0.56828 0.69755 0.74776 0.83586 0.78044 0.81829 0.82676 0.75836 0.69263 0.78343 0.67683 0.78935 0.77316 0.80721 0.74526 0.64905 0.68922 0.68269 0.81345 0.81443 0.78591 0.70721 0.83336 0.82997 0.86701 0.81406 0.74406 0.82830 0.77386 0.78168 0.71836 0.86525 0.71000 0.75607 0.77968 0.81654 0.75866 0.87766 0.82434 0.72588 0.82447 0.79693 0.84500 0.94118 0.88102 0.79322 0.72034 0.78691 0.76117 0.83370 0.75463 0.74239 0.76373 0.75346 0.72531 0.81671 0.65934 0.80268 0.79154 0.84546 0.86993 0.67564 0.81208 0.72347 0.81923 0.73096 0.79492 0.73948 0.85741 0.88688 0.87650 0.78820 0.78104 0.90557 0.72653 0.72535 0.76844 0.63612 0.81258 0.76819 0.76286 0.74439 0.72255 0.74804 0.62535 0.75305 0.76223 0.73755 0.69707 0.91387 0.74543 0.72949 0.78517 0.81145 0.75854 0.71543 0.81461 0.77831 0.81257 0.72084 0.77250 0.80801 0.76976 0.86207 0.80881 0.76120 0.76836 0.88417 0.83815 0.80007 0.86799 0.78009 0.78612 0.71162 0.78001 0.73884 0.83654 0.90342 0.77842 0.80060 0.83173 0.82040 0.76068 0.76653 0.90235 0.83778 0.94601 0.79441 0.71388 0.84416 0.81276 0.73843 0.83666 0.79036 0.74430 0.87142 0.84161 0.80618 0.79416 0.67881 0.79066 0.74949 0.81016 0.70317 0.64668 0.79812 0.75718 0.73661 0.81491 0.79526 0.77387 0.77437 0.85478 0.66603 0.73494 0.76616 0.71936 0.79754 0.75378 0.74515 0.81129 
# multiplicities and their stat errors of pdg 211 versus time
0.00000 3.18750 6.87500 10.68750 14.45000 17.58750 21.10000 24.60000 27.47500 30.38750 32.65000 34.46250 36.60000 38.73750 41.70000 43.95000 45.57500 47.62500 48.96250 50.83750 52.20000 52.92500 53.95000 55.87500 56.55000 58.03750 59.60000 60.63750 61.37500 62.73750 63.76250 65.02500 65.90000 67.71250 67.08750 68.02500 69.38750 69.90000 69.92500 71.87500 73.43750 74.05000 74.78750 75.66250 75.65000 76.67500 77.83750 76.88750 77.27500 77.90000 78.41250 79.93750 81.13750 81.67500 81.15000 82.43750 83.91250 83.06250 83.61250 83.80000 84.48750 84.71250 85.72500 85.90000 86.10000 86.46250 86.52500 85.62500 87.02500 87.06250 86.77500 88.47500 87.48750 87.36250 87.47500 88.80000 89.33750 88.22500 88.81250 89.40000 89.76250 89.25000 91.41250 90.53750 91.70000 92.10000 89.87500 91.06250 91.86250 90.87500 91.82500 91.37500 92.08750 91.40000 92.37500 92.56250 93.05000 93.71250 93.30000 92.87500 93.80000 93.61250 94.00000 94.57500 93.27500 93.35000 92.78750 92.72500 93.60000 92.12500 93.83750 94.80000 93.76250 95.35000 94.25000 93.92500 92.10000 93.96250 93.22500 94.70000 92.68750 93.85000 95.56250 94.87500 95.97500 95.91250 95.03750 95.30000 94.92500 94.98750 96.32500 96.61250 96.18750 95.90000 96.82500 95.40000 96.00000 96.62500 95.38750 94.93750 95.02500 95.26250 96.08750 95.93750 95.85000 96.46250 96.43750 96.05000 96.26250 96.66250 96.47500 95.23750 96.00000 95.43750 94.70000 95.06250 96.56250 96.30000 94.98750 96.52500 96.66250 95.93750 96.21250 96.02500 95.77500 95.71250 97.85000 96.12500 96.35000 95.83750 96.36250 95.90000 96.86250 95.63750 97.10000 97.63750 97.37500 97.23750 97.72500 98.01250 97.43750 96.18750 96.45000 96.41250 96.55000 96.53750 97.02500 97.22500 96.75000 96.63750 96.88750 97.77500 97.58750 97.92500 97.15000 96.63750 96.38750 94.92500 95.17500 95.11250 96.61250 96.88750 96.98750 97.40000 97.73750 97.10000 96.31250 96.71250 98.17500 97.13750 95.10000 96.68750 97.13750 96.31250 96.48750 95.95000 96.80000 97.05000 96.80000 97.00000 97.26250 95.70000 96.41250 96.75000 97.68750 97.25000 97.13750 96.60000 96.67500 96.62500 97.43750 98.16250 97.95000 97.47500 96.82500 96.87500 98.02500 96.90000 97.31250 97.98750 97.33750 97.86250 97.76250 96.47500 98.10000 96.93750 98.72500 96.61250 96.45000 97.67500 97.66250 96.80000 97.71250 97.50000 97.57500 96.75000 96.07500 97.57500 97.70000 98.40000 98.81250 98.28750 97.82500 98.78750 97.71250 96.40000 97.33750 96.27500 97.42500 96.65000 97.70000 98.77500 99.12500 98.83750 97.55000 97.06250 97.71250 98.07500 98.30000 97.62500 97.50000 98.83750 98.38750 98.33750 97.42500 97.75000 97.67500 97.41250 96.67500 95.50000 95.63750 96.88750 97.02500 97.47500 98.45000 97.21250 97.46250 97.65000 96.90000 97.00000 97.65000 97.03750 96.25000 96.81250 97.06250 98.70000 97.56250 96.87500 97.90000 98.96250 98.40000 97.03750 97.42500 97.68750 97.51250 98.13750 98.58750 98.06250 98.16250 98.10000 97.58750 97.37500 97.60000 98.11250 97.42500 97.53750 97.81250 97.70000 97.86250 97.51250 97.55000 97.52500 96.85000 97.60000 99.47500 98.32500 97.58750 97.20000 97.93750 97.26250 96.81250 97.07500 97.05000 98.00000 97.18750 97.12500 96.57500 97.72500 97.72500 97.53750 98.07500 97.95000 97.96250 97.66250 97.77500 97.67500 97.91250 97.57500 96.61250 97.16250 97.42500 96.66250 96.96250 97.63750 97.41250 97.88750 97.82500 97.03750 97.41250 98.56250 97.73750 96.57500 97.78750 96.67500 97.63750 97.60000 96.83750 96.13750 97.03750 98.68750 97.08750 97.27500 97.58750 97.32500 96.81250 96.06250 98.23750 97.85000 97.90000 98.08750 98.17500 98.70000 98.41250 98.18750 97.87500 98.28750 96.41250 97.77500 98.12500 96.72500 98.40000 
0.00000 0.20445 0.33910 0.37340 0.38930 0.43781 0.45826 0.48051 0.52620 0.52726 0.61343 0.58433 0.47985 0.60372 0.65733 0.61928 0.65259 0.68653 0.66405 0.66927 0.65202 0.69030 0.71354 0.74362 0.66297 0.68516 0.73057 0.63800 0.58714 0.61360 0.63227 0.61777 0.69369 0.65366 0.64807 0.70374 0.64668 0.53946 0.64405 0.66522 0.68848 0.61105 0.68959 0.77213 0.69699 0.65089 0.75209 0.72304 0.71996 0.72120 0.70052 0.86389 0.84170 0.80520 0.78939 0.76470 0.75456 0.75794 0.72008 0.67444 0.71644 0.70916 0.78494 0.76857 0.78305 0.70035 0.82408 0.81625 0.71732 0.87590 0.81500 0.76493 0.77091 0.83690 0.71378 0.69090 0.67994 0.59294 0.69014 0.69959 0.74487 0.73831 0.76756 0.77172 0.67374 0.69277 0.67114 0.79144 0.78065 0.77956 0.76881 0.74340 0.84460 0.73035 0.70338 0.74052 0.81344 0.74592 0.80552 0.75962 0.80630 0.78303 0.73562 0.83926 0.82273 0.78355 0.83490 0.65240 0.64155 0.79264 0.63332 0.74085 0.74125 0.71580 0.69321 0.68524 0.68473 0.73464 0.73303 0.76750 0.71281 0.77360 0.77313 0.85469 0.81014 0.79560 0.80749 0.74277 0.73708 0.73422 0.69941 0.76338 0.83422 0.75171 0.74392 0.81939 0.71312 0.83749 0.75735 0.81001 0.83798 0.65113 0.64929 0.79642 0.69767 0.80307 0.72037 0.74734 0.86030 0.77438 0.78373 0.68719 0.84644 0.77803 0.74723 0.74616 0.82865 0.80963 0.78565 0.80189 0.90584 0.84482 0.76879 0.80524 0.72347 0.80272 0.75412 0.74617 0.88663 0.80866 0.68650 0.68450 0.65838 0.69974 0.76609 0.72112 0.75334 0.70447 0.74883 0.78706 0.70685 0.72262 0.69717 0.93992 0.78794 0.83627 0.79912 0.73152 0.69776 0.75478 0.70912 0.67949 0.82249 0.82173 0.83932 0.93984 0.71501 0.77128 0.79730 0.85832 0.73422 0.71777 0.76690 0.79329 0.85402 0.84074 0.64499 0.70983 0.75552 0.83320 0.92292 0.79209 0.93655 0.90386 0.79157 0.78875 0.75124 0.71576 0.71277 0.63843 0.73449 0.71896 0.79887 0.77081 0.80791 0.83467 0.78630 0.85436 0.76737 0.83956 0.74009 0.84521 0.74032 0.77806 0.73514 0.70562 0.71067 0.76423 0.75339 0.69161 0.70057 0.72822 0.75813 0.76078 0.75946 0.68004 0.79096 0.61559 0.82099 0.83907 0.64286 0.78442 0.79281 0.71688 0.67547 0.75400 0.76468 0.77475 0.89856 0.82208 0.80014 0.78458 0.73772 0.83528 0.73995 0.82112 0.76098 0.79156 0.73147 0.77849 0.84987 0.69696 0.75753 0.74171 0.71797 0.61837 0.72374 0.67570 0.66428 0.77915 0.75452 0.86592 0.72117 0.72499 0.84096 0.75042 0.65863 0.72407 0.63290 0.74842 0.75771 0.92075 0.77091 0.90130 0.84305 0.81281 0.87456 0.75223 0.71878 0.76700 0.82410 0.77489 0.82667 0.77747 0.83027 0.71410 0.84341 0.83616 0.77144 0.75545 0.81590 0.82895 0.68800 0.82726 0.86584 0.72669 0.71372 0.71298 0.85895 0.80850 0.75446 0.81799 0.85009 0.73411 0.82173 0.84549 0.67013 0.80748 0.73212 0.75745 0.84661 0.74438 0.86367 0.77879 0.77255 0.87598 0.77023 0.76066 0.74319 0.70256 0.75580 0.82596 0.76471 0.73906 0.84477 0.73570 0.78550 0.85850 0.79615 0.74523 0.65380 0.69170 0.79823 0.74011 0.72805 0.65380 0.81446 0.73342 0.65952 0.67936 0.77598 0.72040 0.85192 0.79481 0.72777 0.74799 0.88066 0.75167 0.82824 0.78269 0.85383 0.85551 0.75278 0.73901 0.87135 0.85787 0.76171 0.82519 0.85304 0.79169 0.78579 0.70216 0.74708 0.87634 0.73865 0.72202 0.85430 0.79855 0.86100 0.83934 0.86763 0.91738 0.80124 0.66635 0.83275 0.76951 0.73081 0.91212 0.78159 0.83362 0.86522 
# multiplicities and their stat errors of pdg -211 versus time
0.00000 3.30000 6.77500 10.67500 14.38750 17.81250 21.03750 24.62500 27.48750 30.28750 32.27500 34.66250 37.67500 38.92500 41.52500 43.72500 44.87500 47.23750 48.86250 50.52500 52.28750 53.70000 54.56250 55.38750 56.42500 58.18750 60.20000 61.08750 61.91250 63.80000 65.22500 65.68750 66.50000 67.41250 68.56250 69.07500 70.68750 71.40000 71.22500 71.87500 72.87500 73.66250 74.06250 75.08750 75.52500 76.06250 77.25000 77.76250 77.70000 78.11250 79.17500 79.66250 81.07500 80.76250 81.16250 82.78750 82.93750 82.68750 84.07500 83.11250 84.11250 84.12500 83.87500 84.81250 85.05000 85.86250 86.35000 86.02500 86.50000 86.70000 87.48750 88.37500 88.16250 88.30000 89.30000 88.97500 89.07500 89.00000 90.26250 90.67500 89.38750 89.86250 91.72500 90.90000 89.67500 90.37500 90.35000 91.28750 92.17500 91.71250 91.55000 92.06250 92.47500 92.82500 93.08750 92.35000 92.53750 93.01250 92.21250 92.90000 92.51250 93.15000 93.56250 93.63750 92.95000 93.61250 93.45000 93.98750 92.57500 94.20000 94.51250 95.52500 94.61250 94.16250 94.90000 94.16250 94.80000 95.05000 95.00000 95.71250 94.52500 94.38750 94.82500 95.05000 96.75000 96.18750 95.26250 95.66250 95.02500 94.73750 95.73750 95.57500 95.36250 95.90000 96.82500 96.61250 97.05000 95.81250 95.37500 95.67500 95.32500 95.18750 95.88750 96.27500 95.75000 96.51250 95.81250 95.95000 95.93750 95.52500 95.55000 95.41250 96.16250 96.26250 96.47500 95.63750 96.76250 97.23750 95.63750 96.37500 95.87500 95.46250 95.93750 95.77500 96.60000 96.18750 96.88750 95.77500 96.51250 96.93750 96.88750 96.61250 97.48750 96.20000 96.93750 97.00000 96.33750 96.28750 97.06250 97.68750 96.16250 96.27500 97.17500 96.25000 96.45000 95.46250 97.11250 96.28750 96.06250 96.31250 96.47500 96.71250 96.35000 96.86250 95.36250 95.37500 97.21250 96.11250 96.12500 96.15000 96.45000 96.92500 97.37500 97.33750 96.60000 95.13750 95.91250 96.05000 96.56250 97.07500 95.00000 96.10000 97.25000 96.62500 97.27500 96.95000 97.17500 95.82500 96.51250 97.45000 97.03750 98.13750 98.07500 96.41250 97.61250 97.15000 98.31250 97.56250 97.68750 97.53750 97.20000 97.40000 98.18750 98.03750 98.38750 97.65000 98.65000 97.06250 97.63750 98.66250 98.42500 98.73750 97.23750 96.56250 97.21250 96.38750 99.03750 97.22500 96.96250 98.26250 99.10000 97.48750 97.42500 97.45000 98.90000 97.77500 96.66250 97.48750 97.12500 96.70000 97.07500 97.30000 96.53750 97.81250 97.83750 96.82500 98.55000 96.70000 97.22500 97.41250 97.90000 98.36250 97.72500 97.75000 96.60000 97.33750 97.65000 98.13750 97.67500 97.48750 97.32500 98.17500 98.45000 98.07500 97.62500 97.25000 98.46250 97.73750 98.28750 98.01250 97.95000 98.05000 97.76250 98.18750 97.65000 97.35000 97.42500 97.10000 97.01250 97.48750 97.15000 97.03750 98.48750 98.72500 98.55000 98.00000 98.51250 97.00000 97.81250 99.32500 98.45000 97.82500 98.12500 97.87500 97.81250 97.83750 98.22500 96.47500 98.75000 98.33750 97.56250 97.06250 96.68750 98.88750 99.28750 97.97500 97.58750 96.61250 98.50000 97.28750 97.60000 98.06250 97.85000 98.08750 97.76250 98.02500 98.38750 97.48750 97.18750 97.53750 96.57500 95.77500 95.42500 96.88750 97.30000 96.92500 96.62500 98.22500 97.40000 98.00000 99.23750 99.02500 97.93750 98.07500 98.42500 97.92500 98.46250 98.00000 97.48750 97.62500 98.12500 98.58750 98.02500 98.17500 98.92500 98.38750 98.25000 97.63750 97.55000 98.30000 98.56250 97.17500 97.80000 97.56250 98.65000 98.26250 98.03750 97.40000 98.32500 97.52500 96.57500 96.50000 97.35000 98.15000 96.55000 96.30000 96.63750 95.62500 96.90000 97.46250 98.20000 97.92500 97.85000 97.23750 96.71250 97.30000 97.52500 97.82500 98.37500 96.82500 97.81250 
0.00000 0.23760 0.32993 0.42797 0.45021 0.47437 0.47914 0.49503 0.49936 0.56959 0.56197 0.53188 0.57720 0.58129 0.64826 0.67129 0.66712 0.66946 0.77903 0.61623 0.68464 0.63903 0.68387 0.65519 0.61128 0.67695 0.69683 0.63699 0.64563 0.65758 0.69514 0.68288 0.70014 0.71016 0.80088 0.72365 0.66385 0.63957 0.58080 0.73527 0.65733 0.68528 0.71938 0.68093 0.64655 0.64395 0.71412 0.70312 0.73312 0.74481 0.70482 0.67128 0.62586 0.75646 0.68747 0.68221 0.80058 0.71790 0.83605 0.82139 0.81326 0.76003 0.70809 0.74292 0.77906 0.68937 0.76226 0.74183 0.77989 0.86701 0.69810 0.79284 0.80553 0.83598 0.67935 0.67552 0.74349 0.78414 0.73707 0.76902 0.76731 0.69872 0.70777 0.82994 0.80185 0.73656 0.77196 0.77116 0.75237 0.78720 0.65625 0.83729 0.73991 0.84415 0.76951 0.70869 0.65094 0.69549 0.70412 0.71922 0.76576 0.83970 0.84285 0.78075 0.81149 0.61508 0.75597 0.76006 0.66580 0.74149 0.76679 0.75284 0.69662 0.76296 0.72623 0.65662 0.75040 0.86692 0.76927 0.70379 0.80838 0.77183 0.67570 0.74882 0.71898 0.65364 0.71837 0.69217 0.68690 0.61899 0.81864 0.76592 0.72724 0.73360 0.75573 0.74258 0.85089 0.81967 0.83768 0.83207 0.78732 0.78617 0.81229 0.84923 0.55958 0.71268 0.75997 0.81944 0.65394 0.76390 0.73989 0.93840 0.84745 0.79749 0.83419 0.75980 0.65052 0.85356 0.83481 0.70697 0.84893 0.73453 0.65732 0.89123 0.95328 0.79199 0.78474 0.81946 0.72369 0.82242 0.77765 0.88079 0.73044 0.67186 0.80433 0.80012 0.65891 0.82220 0.81953 0.87142 0.78584 0.75953 0.67100 0.81530 0.75471 0.89442 0.75682 0.74123 0.70021 0.77267 0.83514 0.77321 0.80899 0.79491 0.74359 0.74511 0.70547 0.68851 0.68676 0.69971 0.79494 0.65839 0.74042 0.66298 0.79009 0.79610 0.68302 0.76595 0.86031 0.73147 0.82849 0.80320 0.88848 0.83104 0.70508 0.78412 0.83054 0.76240 0.65531 0.78834 0.75880 0.91502 0.79152 0.78810 0.82954 0.78778 0.93855 0.78128 0.76506 0.68273 0.74128 0.73511 0.80957 0.70877 0.65639 0.71735 0.73521 0.82300 0.81175 0.68389 0.68800 0.78267 0.85411 0.70393 0.77678 0.79207 0.89327 0.78272 0.73119 0.72778 0.74175 0.75116 0.70099 0.70910 0.67379 0.83817 0.69308 0.70352 0.75732 0.68723 0.79352 0.73074 0.85016 0.70780 0.81101 0.79869 0.76925 0.77549 0.84643 0.72275 0.74281 0.82815 0.76099 0.73788 0.76133 0.79435 0.80349 0.76157 0.82711 0.82235 0.80323 0.79492 0.76842 0.85920 0.87065 0.75232 0.76596 0.70973 0.81018 0.80278 0.83057 0.71907 0.69929 0.78858 0.86714 0.87748 0.82692 0.77676 0.72271 0.74141 0.72916 0.71167 0.75074 0.79555 0.74818 0.69765 0.81675 0.59958 0.71470 0.86799 0.72868 0.72386 0.78179 0.77058 0.78234 0.87139 0.79595 0.82657 0.84147 0.82599 0.74627 0.74912 0.86504 0.71600 0.84759 0.74289 0.78649 0.78987 0.73260 0.74761 0.72120 0.73827 0.80605 0.73888 0.78034 0.76016 0.78242 0.71045 0.73822 0.72521 0.67921 0.67855 0.77741 0.64680 0.82243 0.73385 0.84389 0.85960 0.81996 0.74820 0.82796 0.64875 0.89520 0.78691 0.80205 0.66675 0.79793 0.79595 0.70464 0.75250 0.79682 0.79867 0.74161 0.70167 0.84639 0.77653 0.82380 0.78881 0.82713 0.80611 0.87110 0.77720 0.76832 0.79870 0.81016 0.81107 0.86629 0.79229 0.75259 0.82350 0.82978 0.83552 0.84045 0.74568 0.77130 0.83427 0.75688 0.75313 0.62960 0.78996 0.73355 0.85050 0.77869 0.74274 0.66566 0.80099 0.70239 0.74179 0.77569 0.77475 0.66730 
# multiplicities and their stat errors of pdg 113 versus time
0.00000 2.10000 3.26250 4.07500 4.61250 5.56250 6.32500 6.62500 7.35000 7.91250 8.80000 9.47500 9.71250 10.87500 10.92500 11.46250 12.48750 13.20000 13.57500 13.77500 14.40000 15.22500 16.36250 17.07500 18.51250 18.48750 18.41250 19.28750 19.91250 20.46250 21.11250 21.96250 22.30000 22.22500 23.26250 23.52500 23.87500 24.36250 25.56250 25.61250 26.05000 26.78750 27.02500 27.52500 28.11250 28.61250 28.97500 29.92500 30.51250 30.56250 30.90000 31.02500 30.93750 31.21250 32.12500 32.01250 31.18750 32.68750 33.03750 34.06250 33.83750 35.18750 35.06250 35.03750 35.46250 35.25000 35.87500 36.28750 36.25000 36.86250 37.22500 36.68750 37.25000 37.55000 38.40000 38.10000 38.32500 39.26250 39.05000 39.46250 39.55000 39.66250 38.57500 39.43750 40.32500 39.80000 41.26250 40.52500 40.18750 40.68750 40.93750 41.43750 41.52500 41.75000 41.31250 41.87500 42.06250 41.95000 42.10000 42.82500 41.68750 42.30000 42.72500 42.78750 42.73750 42.48750 43.11250 42.31250 43.05000 43.81250 42.76250 42.30000 43.07500 42.57500 43.00000 43.37500 44.33750 43.42500 43.81250 43.82500 44.60000 44.53750 43.85000 43.26250 43.12500 43.56250 44.56250 44.17500 44.96250 45.47500 44.21250 44.66250 44.95000 44.35000 43.85000 44.32500 43.98750 44.42500 45.45000 45.47500 45.72500 45.56250 44.55000 44.95000 44.71250 44.56250 45.13750 45.33750 45.41250 45.78750 45.62500 45.78750 46.00000 45.82500 46.36250 46.17500 45.00000 44.63750 45.97500 45.55000 45.25000 45.56250 46.15000 46.00000 46.08750 46.22500 44.77500 46.58750 45.86250 46.22500 45.61250 45.18750 44.55000 45.90000 45.43750 44.93750 45.85000 45.63750 44.78750 44.81250 45.52500 45.88750 46.11250 46.48750 45.90000 46.23750 45.01250 45.33750 45.77500 45.78750 46.07500 45.38750 45.62500 45.43750 46.45000 46.67500 45.61250 46.60000 46.52500 46.60000 46.03750 45.83750 45.76250 46.03750 45.70000 46.46250 46.37500 46.45000 45.53750 46.10000 47.07500 46.23750 45.61250 46.10000 46.21250 46.51250 45.96250 46.43750 46.71250 46.27500 46.52500 46.57500 46.72500 46.97500 45.72500 46.02500 45.68750 46.57500 46.53750 46.36250 45.91250 46.03750 45.67500 46.05000 47.13750 47.50000 46.18750 46.93750 46.20000 45.63750 45.81250 45.88750 46.56250 47.30000 46.52500 46.62500 45.30000 46.71250 46.40000 45.45000 45.81250 46.41250 46.45000 46.52500 46.18750 46.72500 47.47500 46.13750 47.03750 46.88750 46.33750 46.57500 47.17500 46.71250 46.82500 48.10000 46.80000 47.43750 46.51250 46.07500 45.85000 45.87500 46.23750 46.62500 47.77500 46.90000 46.15000 45.91250 46.42500 46.72500 46.16250 45.60000 45.33750 45.42500 46.12500 45.68750 45.97500 45.71250 46.26250 46.85000 47.61250 47.31250 46.86250 47.02500 46.87500 47.30000 47.37500 48.00000 47.52500 46.96250 46.85000 46.83750 47.06250 46.22500 46.91250 46.25000 46.33750 47.85000 46.82500 45.75000 46.26250 47.28750 46.22500 47.12500 47.08750 46.87500 46.12500 46.65000 45.97500 46.03750 47.70000 47.17500 47.56250 46.43750 46.66250 46.71250 47.28750 47.52500 46.65000 47.20000 46.92500 46.97500 47.42500 46.83750 46.17500 46.72500 46.46250 46.58750 46.71250 46.53750 47.26250 48.26250 47.80000 47.13750 46.66250 47.65000 47.63750 47.05000 46.45000 46.20000 45.25000 45.97500 46.03750 47.11250 46.35000 46.73750 46.71250 46.90000 47.45000 47.32500 47.41250 46.32500 46.58750 46.52500 45.95000 46.48750 46.38750 46.80000 47.13750 46.70000 47.13750 48.32500 47.67500 48.27500 46.97500 47.00000 46.97500 47.67500 46.82500 46.18750 46.50000 46.73750 46.23750 46.61250 46.78750 47.05000 47.10000 46.97500 47.15000 46.81250 46.85000 46.47500 46.20000 46.67500 47.03750 46.78750 47.22500 47.27500 46.40000 46.60000 46.15000 
0.00000 0.13962 0.20726 0.22973 0.25563 0.27377 0.25704 0.26107 0.31976 0.30975 0.34283 0.37016 0.37577 0.35993 0.38639 0.43463 0.39738 0.42150 0.34115 0.44791 0.40433 0.43719 0.42443 0.42463 0.43100 0.42134 0.40319 0.46122 0.46190 0.44719 0.52229 0.51418 0.50797 0.50597 0.44499 0.48030 0.50453 0.47708 0.57557 0.51111 0.53365 0.55481 0.52620 0.53869 0.50754 0.54118 0.53129 0.51490 0.50660 0.48713 0.54092 0.57862 0.51569 0.50557 0.50828 0.58556 0.61626 0.58179 0.55588 0.60805 0.60521 0.59802 0.57488 0.60416 0.70373 0.61328 0.52149 0.62216 0.58637 0.53330 0.64459 0.59736 0.54873 0.56167 0.66884 0.58097 0.59767 0.64576 0.56895 0.61725 0.60034 0.53277 0.66270 0.59050 0.64282 0.60179 0.63762 0.57725 0.50601 0.58504 0.55812 0.59397 0.57835 0.58772 0.60838 0.63255 0.64074 0.68642 0.67566 0.59501 0.66860 0.60859 0.59851 0.62280 0.56723 0.60168 0.66585 0.68427 0.62285 0.66516 0.64417 0.72444 0.61900 0.57528 0.58866 0.55842 0.65722 0.66556 0.58976 0.57362 0.66456 0.62464 0.62695 0.56360 0.56405 0.60870 0.62966 0.68223 0.61558 0.55717 0.54387 0.61519 0.63168 0.59324 0.59297 0.55083 0.61508 0.62586 0.54188 0.55260 0.68343 0.63441 0.62361 0.73042 0.60068 0.62360 0.65886 0.61545 0.63012 0.65185 0.66141 0.68660 0.68112 0.65598 0.66209 0.65911 0.58163 0.60933 0.62414 0.65529 0.60705 0.60636 0.57811 0.67482 0.73200 0.71245 0.67552 0.60996 0.60057 0.63145 0.63433 0.70331 0.62564 0.62632 0.63367 0.60571 0.56956 0.65174 0.61923 0.65170 0.56085 0.60378 0.60247 0.67458 0.63361 0.62951 0.60496 0.59293 0.55461 0.59393 0.64601 0.63930 0.67350 0.62890 0.60664 0.58184 0.68748 0.62176 0.66489 0.65810 0.62146 0.48862 0.59167 0.64372 0.61864 0.68018 0.54898 0.58404 0.59453 0.59497 0.65550 0.62090 0.69912 0.69392 0.62811 0.59348 0.61042 0.63141 0.74930 0.61981 0.59799 0.65284 0.64997 0.66940 0.61133 0.59427 0.54645 0.60215 0.65867 0.65946 0.61782 0.74257 0.58184 0.70327 0.64429 0.59134 0.59510 0.58254 0.55814 0.62294 0.61007 0.56591 0.65140 0.64983 0.55745 0.57213 0.54928 0.62089 0.62708 0.63093 0.62518 0.65716 0.64088 0.62667 0.62468 0.54336 0.56310 0.52734 0.66524 0.61905 0.60088 0.65911 0.70279 0.67393 0.63738 0.62935 0.59225 0.61953 0.58569 0.66150 0.68346 0.67162 0.56261 0.68929 0.62944 0.65521 0.63373 0.65753 0.63539 0.61237 0.60886 0.62859 0.60009 0.64968 0.63330 0.68172 0.66059 0.61706 0.60607 0.57288 0.58339 0.63160 0.58993 0.63644 0.54464 0.63105 0.74553 0.61880 0.65094 0.60990 0.57947 0.57215 0.61863 0.71312 0.58005 0.64300 0.64606 0.61857 0.64060 0.71523 0.68152 0.67157 0.58108 0.57075 0.61526 0.57379 0.66499 0.68045 0.57643 0.59039 0.54115 0.54009 0.67619 0.62991 0.59612 0.63947 0.60095 0.64631 0.60171 0.55416 0.64748 0.66703 0.58455 0.50799 0.67827 0.60430 0.54365 0.50900 0.66208 0.63842 0.68384 0.69668 0.69364 0.67803 0.64630 0.60929 0.57071 0.62031 0.69124 0.63729 0.60365 0.60352 0.65227 0.60010 0.67484 0.68983 0.69882 0.77206 0.69830 0.54039 0.62000 0.61154 0.63288 0.61262 0.61621 0.70239 0.61482 0.63231 0.74857 0.58337 0.68845 0.68153 0.62358 0.68413 0.66537 0.66775 0.64385 0.58752 0.61515 0.58949 0.56142 0.57664 0.60333 0.63557 0.57000 0.58432 0.68010 0.63470 0.59137 0.63697 0.64266 0.57999 0.59171 0.64060 0.63182 0.57360 0.51955 0.55972 0.63659 0.63784 0.68646 
# multiplicities and their stat errors of pdg 213 versus time
0.00000 2.18750 3.16250 4.23750 4.82500 5.53750 6.06250 6.65000 7.40000 7.67500 8.22500 9.10000 10.17500 10.63750 11.06250 11.32500 11.75000 12.67500 13.55000 14.12500 14.91250 16.11250 16.53750 16.65000 17.42500 17.92500 19.00000 19.56250 20.33750 21.25000 21.93750 21.66250 22.32500 22.38750 24.11250 24.45000 24.61250 25.46250 26.06250 26.11250 25.77500 26.52500 26.96250 27.25000 28.20000 28.08750 28.30000 29.45000 29.55000 30.12500 30.82500 31.08750 31.12500 31.46250 32.42500 32.65000 32.40000 32.95000 33.52500 33.52500 34.33750 33.80000 33.77500 34.28750 34.62500 35.10000 35.71250 37.00000 36.20000 36.75000 37.41250 37.06250 38.33750 39.03750 38.82500 38.31250 37.86250 38.60000 39.05000 39.27500 39.27500 40.03750 40.06250 40.41250 39.22500 40.07500 40.81250 40.81250 41.08750 42.08750 41.22500 41.21250 40.76250 42.03750 42.16250 41.82500 41.56250 41.65000 42.10000 42.22500 42.46250 42.75000 42.43750 41.87500 43.51250 43.95000 43.86250 44.58750 43.32500 44.67500 44.02500 43.41250 43.86250 43.01250 43.76250 44.23750 45.36250 44.63750 45.16250 44.22500 45.50000 44.50000 43.92500 44.96250 44.58750 44.55000 44.77500 44.98750 44.71250 43.91250 43.96250 43.75000 44.26250 45.13750 44.51250 45.08750 45.28750 44.33750 44.82500 45.47500 45.10000 44.91250 45.26250 44.93750 45.52500 45.65000 45.25000 45.33750 45.01250 44.32500 44.72500 45.91250 45.17500 45.63750 45.90000 45.98750 45.76250 46.50000 46.30000 45.16250 45.33750 45.70000 44.88750 45.18750 45.33750 45.28750 44.90000 44.65000 45.48750 45.95000 46.22500 47.12500 46.53750 46.62500 45.98750 46.12500 45.22500 45.31250 45.43750 45.41250 45.40000 46.47500 46.05000 45.40000 45.91250 45.51250 46.27500 45.71250 46.12500 46.07500 45.66250 45.28750 45.45000 44.87500 44.90000 45.32500 46.67500 47.08750 46.67500 46.78750 45.73750 46.02500 45.91250 45.25000 45.28750 45.21250 46.02500 45.76250 45.65000 45.78750 46.45000 45.78750 45.82500 46.41250 46.66250 46.72500 46.58750 45.88750 46.06250 46.48750 46.05000 47.41250 46.46250 46.03750 46.38750 46.56250 47.12500 47.05000 47.11250 47.26250 46.58750 46.18750 46.78750 46.88750 46.80000 46.71250 46.80000 46.87500 46.80000 46.65000 47.25000 46.93750 46.75000 46.93750 45.95000 46.67500 46.31250 47.00000 47.63750 47.32500 47.01250 47.35000 46.10000 46.46250 46.93750 47.21250 47.32500 47.20000 46.16250 45.70000 45.83750 45.91250 45.61250 45.45000 46.03750 46.27500 46.31250 47.13750 46.86250 47.92500 47.33750 46.56250 45.73750 45.50000 45.71250 46.68750 46.87500 46.70000 46.16250 46.71250 47.00000 46.22500 46.72500 46.41250 46.82500 46.70000 46.85000 47.31250 47.98750 48.48750 47.81250 47.05000 47.33750 46.87500 46.15000 47.07500 46.66250 46.21250 46.97500 47.37500 46.96250 47.12500 47.88750 47.97500 47.63750 46.37500 47.67500 46.82500 47.28750 47.68750 47.12500 47.20000 47.56250 46.70000 46.90000 46.02500 46.32500 46.53750 47.33750 47.20000 46.26250 46.73750 46.32500 46.96250 47.37500 47.18750 46.41250 46.02500 46.98750 46.67500 47.07500 46.93750 47.62500 47.51250 45.85000 46.55000 47.51250 47.31250 46.73750 47.10000 46.97500 45.88750 46.02500 45.90000 46.87500 46.30000 47.16250 46.90000 46.90000 47.02500 47.75000 47.47500 47.41250 46.82500 47.08750 46.68750 46.30000 47.08750 47.36250 47.11250 46.65000 48.35000 47.62500 47.28750 48.10000 47.33750 47.75000 47.80000 46.98750 46.43750 46.86250 46.68750 46.36250 46.86250 46.93750 46.86250 47.37500 47.15000 46.92500 45.90000 46.91250 46.38750 46.43750 46.72500 46.72500 47.30000 45.32500 46.20000 46.30000 46.88750 46.88750 46.35000 46.48750 46.33750 46.31250 45.75000 47.11250 46.10000 46.61250 47.52500 47.01250 
0.00000 0.18495 0.22603 0.23949 0.25827 0.27498 0.27636 0.27850 0.30791 0.28283 0.28517 0.31852 0.33507 0.37070 0.36903 0.42834 0.40468 0.40984 0.45767 0.39151 0.39184 0.46012 0.37143 0.44619 0.40165 0.38310 0.39658 0.44680 0.44966 0.48244 0.46841 0.51464 0.53302 0.46981 0.49555 0.53216 0.53471 0.49136 0.50608 0.49041 0.51249 0.54249 0.56603 0.47317 0.49248 0.53462 0.58391 0.62539 0.61903 0.60702 0.56724 0.57977 0.55785 0.58568 0.58211 0.45601 0.58586 0.64751 0.59693 0.66513 0.59798 0.53527 0.61623 0.59884 0.54406 0.66552 0.62975 0.59720 0.58769 0.66216 0.67428 0.65225 0.66655 0.61789 0.53391 0.54413 0.57828 0.53563 0.60794 0.61905 0.57147 0.59732 0.58416 0.62331 0.60822 0.60556 0.69585 0.61523 0.61242 0.64661 0.63345 0.64501 0.59779 0.60312 0.56659 0.59793 0.59397 0.52353 0.62277 0.56730 0.59983 0.63508 0.63616 0.62424 0.61134 0.65287 0.61256 0.62861 0.64430 0.64675 0.64213 0.60292 0.60267 0.49762 0.58088 0.51072 0.59594 0.58278 0.59970 0.63768 0.61315 0.56842 0.57141 0.51356 0.58453 0.56195 0.54191 0.54815 0.57291 0.58059 0.62223 0.65591 0.69281 0.61591 0.56310 0.61035 0.58059 0.58406 0.64748 0.61572 0.63236 0.56204 0.62938 0.60831 0.60535 0.54165 0.55390 0.58676 0.58339 0.59528 0.62389 0.61294 0.64626 0.67722 0.55250 0.57492 0.65343 0.64582 0.70248 0.65227 0.73604 0.65420 0.56001 0.62239 0.59025 0.57512 0.56608 0.59934 0.54045 0.58944 0.57835 0.61479 0.66417 0.57955 0.62932 0.66189 0.58865 0.58342 0.58969 0.58290 0.66978 0.63594 0.65504 0.62201 0.61191 0.64460 0.63445 0.68325 0.57928 0.63390 0.62968 0.52416 0.58377 0.56880 0.56271 0.62561 0.59208 0.61706 0.70414 0.52612 0.54938 0.57889 0.63175 0.60076 0.68418 0.51641 0.51955 0.66757 0.62442 0.57443 0.62967 0.61022 0.66055 0.67051 0.57615 0.62363 0.61229 0.64582 0.68143 0.64876 0.65625 0.61100 0.87546 0.68169 0.61918 0.59901 0.69318 0.64555 0.63195 0.57828 0.63238 0.57783 0.64477 0.65868 0.65902 0.63798 0.63704 0.64075 0.70898 0.59934 0.57575 0.59570 0.52606 0.61143 0.56392 0.58617 0.67753 0.64754 0.61578 0.61360 0.64004 0.52924 0.56747 0.63767 0.58145 0.62987 0.57362 0.49886 0.58635 0.67303 0.57683 0.58952 0.71434 0.61903 0.60938 0.79734 0.70477 0.60398 0.61975 0.71639 0.67831 0.58646 0.56247 0.65071 0.61371 0.65569 0.62753 0.69683 0.73119 0.69154 0.68321 0.66418 0.56758 0.62102 0.68037 0.62450 0.56900 0.67636 0.67867 0.60952 0.66014 0.64555 0.59692 0.64346 0.66966 0.64992 0.61622 0.67004 0.61004 0.71210 0.69342 0.62828 0.72063 0.61905 0.71936 0.55813 0.60998 0.69895 0.65921 0.65352 0.64223 0.55615 0.58131 0.68469 0.68612 0.63892 0.70683 0.65554 0.67808 0.59968 0.62433 0.64232 0.60556 0.55188 0.63105 0.64902 0.62635 0.62591 0.63458 0.58940 0.62129 0.63229 0.67044 0.64607 0.55178 0.57969 0.60221 0.55706 0.63239 0.63610 0.60535 0.65362 0.61366 0.67823 0.65516 0.60703 0.66927 0.68172 0.60000 0.67105 0.61508 0.63917 0.68844 0.65767 0.59831 0.65666 0.65998 0.65051 0.65295 0.57863 0.64093 0.67132 0.68468 0.57125 0.67355 0.65987 0.66096 0.65541 0.56493 0.68108 0.63862 0.66409 0.61373 0.67311 0.60805 0.60424 0.60988 0.65388 0.66270 0.62354 0.71891 0.60809 0.61078 0.64875 0.58434 0.55014 0.65405 0.63530 0.69433 0.57203 0.53957 0.61007 0.59321 0.58216 0.68311 0.61969 0.61675 0.64988 0.62122 0.59294 0.58718 
# multiplicities and their stat errors of pdg -213 versus time
0.00000 2.07500 3.26250 4.25000 4.88750 5.31250 6.12500 6.62500 7.38750 7.77500 8.60000 8.90000 9.10000 10.45000 11.23750 11.55000 12.45000 13.06250 13.65000 14.43750 14.82500 15.33750 15.92500 17.13750 17.55000 17.77500 18.40000 19.11250 19.80000 20.18750 20.47500 21.00000 21.72500 22.68750 22.63750 23.40000 23.31250 23.96250 24.76250 26.11250 26.33750 26.91250 27.68750 27.82500 28.32500 28.70000 28.88750 28.57500 29.12500 29.91250 30.06250 31.36250 31.18750 32.37500 32.41250 32.30000 33.37500 33.32500 33.06250 34.21250 34.71250 34.38750 35.62500 35.37500 35.67500 35.70000 35.88750 36.60000 36.72500 37.11250 36.70000 37.16250 37.66250 38.10000 37.00000 38.13750 38.12500 37.82500 37.60000 38.00000 39.65000 39.42500 39.75000 40.05000 41.25000 41.80000 40.33750 40.58750 40.77500 41.25000 41.50000 40.52500 40.37500 40.61250 41.45000 42.03750 42.07500 42.35000 43.18750 42.20000 43.75000 43.21250 42.87500 42.81250 43.83750 43.68750 43.20000 43.32500 44.35000 42.60000 43.35000 42.68750 43.01250 44.20000 43.11250 44.00000 42.66250 43.55000 43.38750 43.21250 43.66250 43.96250 44.66250 44.78750 43.81250 44.27500 44.55000 44.62500 44.61250 44.16250 44.55000 44.78750 45.08750 45.13750 44.51250 43.87500 44.23750 45.15000 44.83750 44.73750 44.80000 44.98750 45.46250 44.60000 45.62500 45.60000 45.87500 45.43750 45.33750 45.46250 45.65000 45.73750 45.01250 44.81250 44.12500 45.41250 45.56250 45.56250 45.65000 45.31250 46.12500 46.17500 45.16250 45.43750 44.51250 44.81250 45.86250 45.00000 45.32500 44.85000 45.70000 46.41250 45.91250 46.06250 46.15000 46.76250 46.26250 46.26250 46.10000 45.73750 46.67500 46.38750 45.32500 45.56250 46.01250 46.58750 46.18750 46.65000 46.81250 46.40000 46.07500 46.35000 46.68750 45.93750 46.68750 46.58750 45.85000 45.90000 45.72500 45.75000 45.90000 45.98750 45.52500 45.31250 46.42500 47.17500 46.42500 46.42500 47.26250 45.85000 46.55000 46.37500 45.71250 46.10000 45.87500 45.72500 46.21250 47.11250 46.35000 46.03750 46.27500 44.97500 44.80000 46.37500 46.46250 46.66250 45.95000 46.08750 46.10000 46.35000 46.82500 46.95000 46.55000 46.32500 45.23750 45.93750 46.17500 46.71250 46.47500 45.97500 46.16250 46.06250 47.27500 46.85000 46.83750 47.22500 46.00000 46.38750 47.12500 46.73750 45.57500 46.66250 46.38750 46.51250 45.61250 46.18750 46.73750 47.28750 46.73750 47.40000 47.57500 46.90000 46.90000 46.42500 45.91250 45.85000 45.10000 46.71250 47.06250 47.16250 47.13750 46.97500 47.13750 46.58750 46.66250 46.41250 46.93750 46.63750 46.78750 46.85000 47.17500 46.88750 46.66250 46.67500 46.62500 47.20000 46.06250 46.98750 46.37500 45.97500 45.50000 45.88750 46.60000 46.16250 46.95000 46.93750 46.70000 46.76250 46.86250 46.88750 47.46250 47.12500 45.65000 46.06250 46.15000 47.07500 46.72500 46.70000 47.37500 47.32500 47.07500 46.41250 46.86250 46.51250 46.60000 46.32500 46.68750 48.12500 46.75000 46.96250 46.28750 47.05000 47.23750 46.18750 45.51250 46.75000 46.63750 47.11250 46.35000 46.90000 47.02500 46.40000 46.62500 47.02500 47.56250 46.85000 46.71250 47.02500 47.48750 46.82500 47.21250 47.18750 47.65000 47.01250 46.76250 46.50000 47.11250 46.40000 47.22500 46.56250 46.58750 46.40000 47.43750 46.41250 46.43750 46.43750 45.75000 46.66250 46.48750 46.65000 45.95000 46.42500 46.56250 46.75000 46.58750 46.83750 47.32500 47.20000 46.85000 46.70000 46.03750 46.08750 46.35000 45.97500 45.92500 46.20000 46.17500 45.88750 45.63750 47.06250 47.42500 47.16250 46.67500 45.90000 46.98750 47.06250 46.92500 48.42500 47.30000 47.51250 46.86250 47.12500 47.05000 47.28750 47.47500 46.73750 46.00000 46.05000 46.36250 47.42500 47.60000 
0.00000 0.15485 0.17497 0.21532 0.23330 0.24430 0.25307 0.27465 0.33541 0.33469 0.30843 0.31351 0.32927 0.37606 0.39548 0.35663 0.37013 0.35594 0.38447 0.35079 0.34300 0.37776 0.44501 0.46855 0.41525 0.42246 0.47488 0.45074 0.47213 0.45112 0.47733 0.46252 0.44579 0.44778 0.48039 0.54267 0.46135 0.52964 0.56458 0.58596 0.55288 0.58548 0.53118 0.51949 0.61900 0.53998 0.54482 0.57966 0.57928 0.53846 0.57735 0.58846 0.61446 0.63004 0.50807 0.55215 0.63852 0.65646 0.58199 0.53801 0.59645 0.54642 0.52842 0.59650 0.61489 0.56012 0.61237 0.60263 0.57313 0.58353 0.59118 0.57820 0.59559 0.62985 0.59294 0.54008 0.58553 0.66840 0.59947 0.60037 0.59003 0.60765 0.60679 0.70976 0.58691 0.58038 0.58107 0.68337 0.58569 0.57078 0.60300 0.56674 0.53171 0.60783 0.64236 0.55787 0.61772 0.62239 0.66086 0.57462 0.55361 0.59313 0.59941 0.55635 0.60704 0.63110 0.62955 0.65598 0.55149 0.57907 0.64192 0.54703 0.55930 0.57379 0.67482 0.60405 0.53985 0.61647 0.57244 0.62836 0.67175 0.60834 0.60351 0.61795 0.67390 0.69011 0.64162 0.58957 0.64300 0.56715 0.65986 0.61974 0.61654 0.66745 0.67435 0.64174 0.58980 0.56370 0.57160 0.66626 0.57158 0.61636 0.64262 0.64793 0.56657 0.60316 0.55926 0.63342 0.62159 0.65045 0.52684 0.67264 0.68471 0.66848 0.64371 0.69712 0.69738 0.66319 0.67928 0.71878 0.59730 0.64650 0.60782 0.64896 0.64558 0.67437 0.61308 0.59054 0.59101 0.56032 0.64224 0.64844 0.62369 0.60883 0.61033 0.61450 0.64232 0.68546 0.65085 0.60816 0.62002 0.60548 0.62129 0.62512 0.64201 0.60788 0.59616 0.58734 0.60773 0.55421 0.65405 0.55521 0.60551 0.69818 0.73918 0.71350 0.65122 0.61895 0.60010 0.65010 0.78102 0.74066 0.61366 0.57605 0.71263 0.70571 0.58967 0.70167 0.62281 0.55178 0.65068 0.71210 0.69473 0.59921 0.63480 0.65021 0.63113 0.62237 0.58166 0.61814 0.66750 0.61854 0.55330 0.53998 0.58757 0.62616 0.63791 0.61987 0.60000 0.67998 0.62002 0.60034 0.70865 0.62763 0.59274 0.55385 0.60163 0.64807 0.61081 0.63295 0.59996 0.67747 0.60220 0.58301 0.48341 0.60613 0.55575 0.59201 0.62449 0.73449 0.57472 0.63219 0.65180 0.61880 0.64004 0.50912 0.59207 0.71028 0.69189 0.68658 0.76675 0.67426 0.61665 0.56417 0.66089 0.64241 0.60682 0.62470 0.63279 0.61993 0.61643 0.65046 0.67264 0.57083 0.56027 0.48838 0.62220 0.66472 0.62735 0.60851 0.64454 0.59931 0.57697 0.62964 0.60519 0.61634 0.55954 0.61379 0.63877 0.59666 0.67129 0.60010 0.69665 0.61145 0.64898 0.59861 0.59171 0.60385 0.57444 0.63694 0.61313 0.61685 0.67975 0.74870 0.72655 0.68708 0.65603 0.59385 0.59650 0.56696 0.64110 0.68821 0.65355 0.67082 0.56998 0.56107 0.52609 0.51906 0.63133 0.68839 0.58925 0.64898 0.64294 0.58922 0.58839 0.65010 0.57568 0.57506 0.56173 0.62023 0.59267 0.54790 0.63927 0.65434 0.62941 0.60955 0.62495 0.52681 0.61931 0.55597 0.63836 0.67084 0.69426 0.65928 0.63277 0.64558 0.58812 0.61227 0.56925 0.58646 0.64329 0.64939 0.61182 0.57964 0.66889 0.69192 0.62831 0.61210 0.49267 0.53103 0.58377 0.71440 0.58430 0.60470 0.66005 0.54554 0.69281 0.58499 0.61703 0.63630 0.60469 0.52627 0.60564 0.54598 0.58482 0.56097 0.62206 0.58515 0.57842 0.61401 0.64233 0.69274 0.61283 0.62150 0.64472 0.66996 0.63415 0.61283 0.63952 0.62490 0.63588 0.64444 0.72214 0.62571 0.65094 0.64232 0.61469 0.68987 0.68558 0.63215 0.55450 
# multiplicities and their stat errors of pdg 223 versus time
300.00000 292.52500 286.70000 281.00000 276.11250 271.31250 266.51250 262.12500 257.77500 254.02500 250.32500 246.96250 243.51250 239.75000 236.31250 233.26250 230.18750 226.50000 223.91250 221.26250 218.48750 215.73750 213.15000 210.40000 207.51250 205.55000 202.98750 200.51250 198.37500 195.55000 193.18750 191.35000 189.47500 187.67500 185.53750 184.00000 182.12500 180.27500 178.45000 176.40000 174.73750 172.63750 171.22500 169.56250 168.03750 166.62500 164.88750 163.73750 162.66250 161.41250 159.86250 157.95000 156.80000 155.65000 154.30000 152.90000 152.50000 151.30000 149.82500 148.61250 147.33750 146.30000 145.43750 144.77500 143.81250 143.18750 141.88750 141.08750 140.52500 139.32500 138.58750 137.77500 136.92500 136.05000 135.30000 134.78750 134.47500 133.91250 133.08750 131.86250 131.41250 131.05000 129.95000 129.61250 128.75000 128.02500 128.05000 127.60000 126.86250 126.35000 126.01250 125.97500 125.62500 124.81250 124.15000 123.73750 123.32500 122.68750 122.50000 122.07500 122.05000 121.33750 120.83750 120.76250 120.47500 120.21250 120.23750 120.37500 120.02500 119.38750 119.37500 119.48750 119.30000 119.06250 118.98750 118.46250 118.20000 117.97500 117.80000 117.25000 117.21250 117.11250 116.66250 116.90000 116.31250 115.97500 115.62500 115.53750 115.40000 115.62500 115.50000 114.97500 114.60000 114.61250 114.81250 115.18750 114.72500 114.61250 114.33750 114.11250 114.15000 114.26250 114.10000 114.17500 113.91250 113.32500 113.17500 113.27500 113.31250 113.22500 113.17500 113.06250 112.82500 113.10000 113.03750 112.77500 112.67500 112.56250 112.73750 112.76250 112.75000 112.80000 112.75000 112.78750 112.80000 112.77500 112.47500 112.63750 112.30000 111.98750 111.80000 111.78750 112.05000 111.83750 111.47500 111.30000 111.55000 111.81250 112.05000 111.76250 111.63750 111.45000 111.38750 111.70000 111.63750 111.71250 111.68750 111.72500 111.35000 111.50000 111.37500 111.55000 111.33750 111.76250 111.50000 111.36250 111.32500 111.38750 111.62500 111.50000 111.61250 111.25000 111.33750 111.31250 111.27500 111.22500 111.28750 111.07500 110.63750 110.97500 111.37500 111.28750 111.42500 111.17500 110.63750 110.81250 110.65000 110.62500 110.42500 110.23750 110.16250 110.31250 110.40000 110.23750 110.20000 110.16250 110.05000 109.77500 109.67500 109.75000 110.06250 109.61250 109.58750 109.58750 109.23750 108.91250 108.98750 109.28750 109.68750 109.72500 109.60000 109.31250 108.92500 109.28750 109.42500 109.76250 109.66250 109.67500 109.51250 109.55000 109.51250 109.43750 109.73750 109.51250 109.30000 109.31250 109.12500 109.08750 109.10000 109.01250 109.01250 109.22500 109.38750 109.05000 109.42500 109.22500 109.55000 109.15000 109.20000 109.35000 109.11250 108.78750 108.90000 109.03750 108.96250 109.35000 109.26250 109.31250 109.11250 108.93750 109.33750 109.33750 109.55000 109.82500 109.62500 109.86250 109.50000 109.56250 109.07500 109.16250 108.93750 108.75000 108.77500 108.62500 108.52500 108.41250 108.50000 108.13750 108.60000 108.66250 108.53750 109.00000 108.80000 108.98750 108.38750 108.67500 108.42500 108.45000 107.98750 107.60000 108.21250 108.47500 108.78750 108.48750 108.50000 108.96250 108.96250 108.75000 108.52500 108.66250 108.45000 108.71250 108.51250 108.48750 108.53750 108.56250 108.48750 108.75000 108.50000 108.61250 108.45000 108.56250 108.10000 108.05000 108.50000 108.40000 108.43750 108.90000 108.61250 109.10000 108.95000 108.77500 109.12500 108.96250 109.27500 108.92500 108.62500 108.32500 108.92500 109.23750 108.92500 108.60000 108.58750 108.40000 108.78750 108.90000 109.07500 108.43750 108.57500 108.40000 108.51250 108.66250 108.82500 108.55000 108.53750 108.28750 108.03750 108.36250 108.46250 108.30000 108.26250 108.41250 108.17500 108.18750 108.45000 108.53750 108.81250 109.03750 109.21250 109.22500 109.50000 109.60000 109.73750 109.33750 109.67500 109.58750 109.33750 108.97500 108.65000 108.21250 108.08750 108.47500 108.90000 108.80000 108.77500 109.17500 109.25000 108.85000 108.86250 109.15000 108.43750 
0.00000 0.33136 0.48011 0.50847 0.54859 0.59947 0.59931 0.64272 0.69628 0.71820 0.80461 0.80533 0.83836 0.86154 0.88974 0.96468 0.94486 0.94014 0.96344 0.90616 0.88267 0.88888 0.87133 0.94326 0.92470 0.89246 0.90646 0.89989 0.90853 0.88050 0.94234 0.94736 0.95962 0.94764 0.95780 0.96620 0.94339 0.93507 0.92656 0.85399 0.86103 0.86698 0.88839 0.90268 0.91479 0.95141 0.93168 0.96386 0.93151 0.98593 0.93723 0.98949 0.98941 1.02872 1.02414 1.00420 1.00992 1.01887 0.99409 0.98461 0.98933 0.96002 1.00880 1.03956 1.05154 1.09488 1.11916 1.10080 1.09110 1.07249 1.01316 1.00960 0.98257 0.94933 0.94808 0.90265 0.93406 0.93121 0.86056 0.84339 0.82709 0.81848 0.78674 0.83751 0.81724 0.78635 0.75576 0.70410 0.74561 0.74780 0.75421 0.76720 0.78341 0.80860 0.81367 0.81787 0.85031 0.79865 0.77643 0.78288 0.78028 0.78695 0.75692 0.80411 0.81597 0.78569 0.72637 0.75250 0.74968 0.73422 0.67958 0.70643 0.70090 0.75961 0.75860 0.72935 0.76232 0.69900 0.71054 0.70677 0.72864 0.72106 0.71577 0.71459 0.74536 0.76141 0.78401 0.79176 0.78728 0.80256 0.82944 0.84979 0.79029 0.77286 0.78939 0.79558 0.77459 0.76297 0.76823 0.76514 0.77257 0.76240 0.79766 0.81438 0.78458 0.83264 0.85273 0.82810 0.81201 0.84250 0.80638 0.82453 0.86196 0.82822 0.83219 0.82465 0.86525 0.86490 0.88065 0.85151 0.89275 0.81159 0.79167 0.79151 0.79584 0.79595 0.75052 0.73932 0.80000 0.71898 0.73571 0.66530 0.69078 0.68862 0.67105 0.71166 0.68434 0.68161 0.68987 0.67838 0.71539 0.69762 0.67587 0.71099 0.72046 0.73781 0.73682 0.71223 0.67858 0.68182 0.74426 0.72586 0.73518 0.75688 0.75996 0.78540 0.72974 0.77857 0.78944 0.73304 0.72751 0.73465 0.74650 0.75632 0.76576 0.77968 0.78094 0.81632 0.82911 0.83817 0.77447 0.79141 0.76922 0.78972 0.81951 0.86714 0.87241 0.83900 0.89527 0.89800 0.87664 0.89170 0.84186 0.83500 0.81334 0.81781 0.87672 0.90358 0.91762 0.91860 0.85079 0.82705 0.81008 0.82210 0.80194 0.81096 0.85951 0.87461 0.88743 0.91194 0.88707 0.82516 0.78288 0.74930 0.78005 0.81311 0.79793 0.75048 0.71843 0.76842 0.73152 0.72235 0.74028 0.76079 0.76440 0.72688 0.70764 0.67228 0.64548 0.69023 0.70610 0.70844 0.70318 0.71421 0.73514 0.71908 0.69193 0.70444 0.69637 0.70061 0.68989 0.72341 0.77329 0.75796 0.75420 0.76330 0.78570 0.82650 0.82696 0.85654 0.83153 0.84474 0.85405 0.89137 0.89077 0.89013 0.84363 0.83170 0.80873 0.79743 0.77894 0.79883 0.80524 0.78118 0.76906 0.80499 0.78373 0.73320 0.76402 0.77846 0.73346 0.73820 0.72247 0.74044 0.72008 0.76261 0.76860 0.74288 0.75525 0.72251 0.73254 0.72631 0.74835 0.73195 0.76100 0.74363 0.78886 0.77674 0.80011 0.77825 0.79574 0.83215 0.80779 0.79794 0.81364 0.78431 0.75347 0.76318 0.75870 0.79127 0.74903 0.77477 0.73403 0.74415 0.73368 0.77308 0.72191 0.73381 0.67470 0.71237 0.74818 0.78373 0.78098 0.83466 0.86144 0.82749 0.83028 0.86159 0.82366 0.86461 0.87109 0.86412 0.84899 0.83241 0.84769 0.82860 0.81826 0.80108 0.77964 0.79826 0.80150 0.78815 0.80795 0.75219 0.76823 0.76787 0.80021 0.82873 0.84493 0.84801 0.82614 0.82690 0.83775 0.84944 0.78230 0.76740 0.79039 0.76503 0.78710 0.77602 0.73304 0.80556 0.78449 0.76492 0.73039 0.73124 0.75325 0.75368 0.71823 0.75341 0.79041 0.77255 0.79129 0.77631 0.79376 0.74900 0.74683 0.76496 0.76488 0.76122 0.76262 


==> anc/3to1-box/mult_3to1_incl_rho.txt <==
# smash and analysis version
SMASH-2.0.1 SMASH-1.8ana-62-g514b58e
# total number events
8
# pdg codes list
111 211 -211 113 213 -213 223 
# time moments array [401]
0.000 1.000 2.000 3.000 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 51.000 52.000 53.000 54.000 55.000 56.000 57.000 58.000 59.000 60.000 61.000 62.000 63.000 64.000 65.000 66.000 67.000 68.000 69.000 70.000 71.000 72.000 73.000 74.000 75.000 76.000 77.000 78.000 79.000 80.000 81.000 82.000 83.000 84.000 85.000 86.000 87.000 88.000 89.000 90.000 91.000 92.000 93.000 94.000 95.000 96.000 97.000 98.000 99.000 100.000 101.000 102.000 103.000 104.000 105.000 106.000 107.000 108.000 109.000 110.000 111.000 112.000 113.000 114.000 115.000 116.000 117.000 118.000 119.000 120.000 121.000 122.000 123.000 124.000 125.000 126.000 127.000 128.000 129.000 130.000 131.000 132.000 133.000 134.000 135.000 136.000 137.000 138.000 139.000 140.000 141.000 142.000 143.000 144.000 145.000 146.000 147.000 148.000 149.000 150.000 151.000 152.000 153.000 154.000 155.000 156.000 157.000 158.000 159.000 160.000 161.000 162.000 163.000 164.000 165.000 166.000 167.000 168.000 169.000 170.000 171.000 172.000 173.000 174.000 175.000 176.000 177.000 178.000 179.000 180.000 181.000 182.000 183.000 184.000 185.000 186.000 187.000 188.000 189.000 190.000 191.000 192.000 193.000 194.000 195.000 196.000 197.000 198.000 199.000 200.000 201.000 202.000 203.000 204.000 205.000 206.000 207.000 208.000 209.000 210.000 211.000 212.000 213.000 214.000 215.000 216.000 217.000 218.000 219.000 220.000 221.000 222.000 223.000 224.000 225.000 226.000 227.000 228.000 229.000 230.000 231.000 232.000 233.000 234.000 235.000 236.000 237.000 238.000 239.000 240.000 241.000 242.000 243.000 244.000 245.000 246.000 247.000 248.000 249.000 250.000 251.000 252.000 253.000 254.000 255.000 256.000 257.000 258.000 259.000 260.000 261.000 262.000 263.000 264.000 265.000 266.000 267.000 268.000 269.000 270.000 271.000 272.000 273.000 274.000 275.000 276.000 277.000 278.000 279.000 280.000 281.000 282.000 283.000 284.000 285.000 286.000 287.000 288.000 289.000 290.000 291.000 292.000 293.000 294.000 295.000 296.000 297.000 298.000 299.000 300.000 301.000 302.000 303.000 304.000 305.000 306.000 307.000 308.000 309.000 310.000 311.000 312.000 313.000 314.000 315.000 316.000 317.000 318.000 319.000 320.000 321.000 322.000 323.000 324.000 325.000 326.000 327.000 328.000 329.000 330.000 331.000 332.000 333.000 334.000 335.000 336.000 337.000 338.000 339.000 340.000 341.000 342.000 343.000 344.000 345.000 346.000 347.000 348.000 349.000 350.000 351.000 352.000 353.000 354.000 355.000 356.000 357.000 358.000 359.000 360.000 361.000 362.000 363.000 364.000 365.000 366.000 367.000 368.000 369.000 370.000 371.000 372.000 373.000 374.000 375.000 376.000 377.000 378.000 379.000 380.000 381.000 382.000 383.000 384.000 385.000 386.000 387.000 388.000 389.000 390.000 391.000 392.000 393.000 394.000 395.000 396.000 397.000 398.000 399.000 400.000 
# multiplicities and their stat errors of pdg 111 versus time
0.00000 6.62500 12.75000 17.37500 24.25000 30.37500 33.62500 37.75000 40.62500 43.50000 49.00000 51.00000 54.00000 57.50000 58.12500 61.12500 59.87500 61.50000 63.25000 66.50000 65.87500 68.75000 71.75000 70.12500 72.00000 74.75000 74.50000 74.75000 76.37500 78.50000 82.00000 81.25000 82.25000 82.25000 86.12500 87.50000 86.25000 85.50000 84.12500 86.37500 88.25000 89.75000 86.00000 86.50000 88.12500 91.50000 88.37500 91.50000 93.62500 93.87500 92.87500 88.87500 91.75000 96.37500 92.75000 93.25000 94.12500 92.62500 95.37500 94.75000 91.12500 96.50000 98.12500 95.37500 94.12500 95.37500 93.75000 94.00000 95.37500 93.50000 94.50000 98.50000 97.75000 100.62500 95.00000 96.75000 89.50000 94.12500 96.50000 96.25000 96.37500 95.62500 95.50000 97.37500 97.25000 95.62500 97.87500 94.87500 95.25000 98.12500 97.12500 98.50000 96.25000 97.62500 95.37500 95.12500 92.62500 94.00000 97.00000 98.87500 99.75000 99.75000 96.37500 98.50000 93.75000 97.37500 97.62500 96.62500 98.00000 99.00000 96.25000 97.50000 99.75000 102.25000 95.00000 95.62500 99.00000 98.87500 99.62500 102.25000 98.12500 99.50000 97.25000 97.37500 96.75000 99.12500 97.00000 96.50000 97.00000 97.37500 94.25000 95.87500 97.50000 97.50000 94.87500 101.62500 98.12500 97.87500 99.62500 94.50000 95.75000 100.75000 96.12500 100.50000 98.37500 101.00000 102.12500 97.87500 97.00000 98.25000 96.75000 95.50000 96.62500 94.87500 96.87500 95.25000 94.00000 92.62500 94.00000 96.00000 93.75000 95.25000 96.00000 93.87500 93.00000 98.37500 95.12500 95.37500 94.12500 96.37500 94.75000 96.00000 98.50000 101.37500 99.87500 96.75000 99.37500 99.00000 99.12500 102.37500 98.25000 97.62500 97.25000 98.62500 100.37500 100.50000 96.75000 98.25000 95.87500 98.25000 95.62500 92.25000 98.87500 97.87500 98.75000 98.62500 94.87500 95.62500 96.37500 97.75000 98.37500 96.37500 94.12500 97.50000 96.12500 93.87500 98.12500 95.37500 97.50000 98.75000 99.62500 92.37500 97.62500 95.12500 94.37500 99.37500 101.00000 98.62500 98.37500 97.75000 99.50000 102.12500 95.62500 95.12500 99.37500 102.50000 99.00000 94.75000 97.12500 97.62500 95.12500 97.62500 98.12500 99.25000 99.87500 101.25000 101.75000 101.62500 98.25000 98.62500 99.25000 100.12500 100.50000 102.00000 100.87500 100.62500 101.12500 101.00000 102.12500 96.50000 96.75000 95.12500 96.25000 97.12500 95.50000 96.00000 95.12500 93.75000 99.62500 99.25000 94.75000 98.50000 95.62500 98.37500 94.62500 93.12500 99.12500 101.00000 96.75000 94.12500 94.25000 95.00000 98.62500 97.25000 94.75000 97.37500 99.87500 96.87500 100.25000 98.62500 97.50000 97.25000 96.25000 96.75000 98.25000 96.25000 100.12500 96.87500 99.25000 94.00000 96.37500 94.37500 95.75000 93.75000 92.37500 93.75000 95.50000 97.00000 97.87500 95.87500 92.62500 93.37500 96.62500 101.37500 101.75000 97.75000 97.37500 96.25000 93.37500 98.12500 95.12500 94.00000 97.75000 96.87500 97.12500 96.75000 96.37500 93.75000 92.25000 96.12500 98.12500 96.75000 96.25000 96.62500 99.12500 97.62500 97.87500 100.25000 99.12500 96.37500 96.00000 95.12500 97.12500 92.12500 93.75000 94.50000 94.37500 97.00000 98.87500 99.00000 95.50000 95.75000 96.12500 93.50000 95.50000 96.62500 95.75000 94.75000 100.00000 95.00000 99.12500 99.87500 99.00000 99.62500 98.50000 97.37500 99.50000 96.87500 97.00000 97.87500 95.25000 95.25000 100.37500 101.12500 98.25000 92.75000 97.25000 92.75000 97.87500 96.12500 99.87500 100.50000 99.50000 99.75000 101.62500 97.12500 98.62500 99.00000 94.50000 98.12500 97.37500 94.50000 98.62500 96.00000 98.37500 97.62500 100.25000 94.25000 92.75000 93.62500 96.87500 98.75000 102.12500 99.75000 101.37500 99.25000 95.25000 96.50000 93.37500 94.50000 96.75000 
0.00000 0.92461 0.90139 0.59574 1.34629 1.19429 1.38793 1.33296 1.89866 1.66905 1.08562 1.00000 1.41421 1.05221 1.54038 1.80710 3.00260 2.13809 2.32801 2.07020 2.43074 2.24205 0.97742 1.65224 1.96396 2.56174 3.50510 1.56696 3.05274 1.99105 1.77281 2.49106 1.70870 2.75649 2.03046 2.19578 2.06804 2.00000 2.27123 1.29474 1.86844 1.56696 1.36277 2.98209 2.37124 2.84103 2.30634 1.50000 1.59169 2.89974 2.28690 1.51702 2.88933 2.35234 2.95653 2.61691 1.68436 2.32945 1.80216 2.02440 2.58040 2.20389 2.39372 3.09341 2.39372 1.82187 0.99553 2.09591 2.30634 2.24404 2.15473 2.44949 3.12107 1.11704 2.29129 2.87694 5.07796 3.52763 2.29907 1.52069 2.84063 1.65764 1.34960 2.12920 2.63730 1.87023 2.69548 2.72841 2.77585 2.07397 2.70870 2.54951 2.18559 3.56540 2.85318 4.11633 2.68553 1.88982 2.34521 1.51702 2.45495 2.37359 3.22345 3.23485 2.36605 1.95428 2.02606 2.33710 1.71131 3.31662 3.73090 3.11104 2.31262 2.65754 2.06155 1.79222 2.43487 2.43807 2.88430 3.11534 1.91272 1.98206 1.75000 2.07827 2.78869 1.60843 2.20389 1.84197 2.69921 3.14494 2.29713 2.99665 2.23607 2.33758 1.57477 1.38793 2.15835 1.96793 1.70018 1.58114 1.72947 2.47668 2.62160 1.40153 1.87023 1.46385 2.33328 1.45697 1.43925 2.03321 2.60323 3.41739 2.26729 1.89395 1.69492 3.33140 1.75255 3.39610 2.39792 2.12972 2.60323 2.95048 2.39792 1.94970 2.72554 3.35909 2.85005 3.30550 1.65224 1.74169 1.46080 2.73861 2.95804 2.32945 2.06534 2.25000 2.12920 1.34960 2.20743 1.53457 2.80147 2.01722 1.85886 3.73180 4.19582 3.10530 2.78869 2.83316 3.03808 3.45765 1.87023 2.44036 3.08474 3.11928 2.90781 3.32167 4.18090 3.62007 2.37500 2.76941 2.75122 2.61136 3.40398 4.03998 2.96068 2.48163 2.45268 3.47407 1.96396 2.54776 1.52289 2.15421 2.17073 2.48881 1.23834 2.83434 2.30682 2.18712 2.40489 2.64406 1.18019 2.58040 2.11236 2.72841 1.97247 1.80278 2.29129 3.31528 1.48128 2.17073 2.04797 1.76208 2.23956 1.99777 2.24752 1.70870 1.11403 2.21148 2.26582 2.69879 1.43614 1.98600 2.38298 2.83473 2.47442 2.70540 2.36369 3.33274 2.89357 1.97303 3.59439 2.15835 1.25000 2.49598 2.22807 2.69258 1.60843 2.58257 1.14856 1.19149 2.44767 1.06904 2.35991 2.82171 2.41969 2.26335 1.52874 3.18479 2.56870 2.35613 2.28153 1.42678 1.96339 1.41105 0.92099 3.46893 1.83651 2.11658 1.89690 1.11704 1.37581 2.58947 1.76017 2.44767 2.02440 2.71734 1.88450 3.34043 2.38859 2.86606 1.66838 2.24354 2.25792 2.93227 2.02606 0.90139 1.52362 2.59808 2.50312 2.68220 1.29474 2.11236 1.80216 2.76417 2.75000 3.51400 4.20007 2.21803 2.13757 2.69548 3.06150 1.86126 2.34330 1.39434 3.45604 2.32033 2.26729 2.71076 3.18338 1.74681 1.97699 1.90629 2.01556 3.50987 3.39873 2.41230 2.23157 1.50890 2.20743 2.11236 2.00000 1.34214 1.61950 1.23111 2.16918 1.56980 2.00835 2.09591 1.73656 2.74513 1.93649 3.12679 2.12500 2.39792 2.67929 1.92667 1.30589 1.52069 2.77746 2.47126 2.04797 1.93130 2.29129 1.98150 1.47600 2.56304 2.59119 1.74681 4.04440 1.71587 1.94340 2.62372 1.43847 1.81696 1.57831 1.35949 3.20574 1.78035 1.72624 2.72185 2.15006 2.73208 2.29907 2.29713 2.13757 1.56339 1.73141 2.28348 2.18763 1.94052 2.61819 2.44219 1.64683 1.72171 2.12079 2.85943 2.41831 1.26421 2.58257 2.86567 2.96671 2.48388 3.19284 2.55476 2.63857 1.62294 1.50890 1.99105 2.92732 1.55839 1.65562 
# multiplicities and their stat errors of pdg 211 versus time
0.00000 6.37500 12.87500 17.87500 25.00000 30.00000 32.00000 36.75000 39.50000 43.12500 47.62500 49.87500 51.50000 55.37500 57.12500 58.87500 59.87500 61.50000 61.25000 68.25000 68.62500 70.75000 70.37500 71.62500 72.00000 74.75000 74.87500 72.12500 74.25000 78.37500 76.12500 82.25000 83.50000 80.25000 84.37500 86.00000 89.25000 85.12500 86.37500 90.12500 88.12500 86.50000 87.62500 84.37500 88.25000 91.87500 92.75000 91.75000 92.75000 93.12500 92.00000 87.37500 90.87500 95.37500 91.75000 90.37500 90.87500 88.12500 94.00000 95.37500 90.50000 93.87500 98.37500 97.75000 96.25000 100.87500 96.00000 94.37500 96.37500 95.75000 93.25000 95.37500 95.00000 96.37500 95.75000 98.87500 94.62500 94.37500 98.50000 95.12500 97.50000 93.62500 96.25000 96.50000 98.50000 94.50000 98.12500 97.75000 95.87500 95.00000 97.50000 98.50000 97.12500 94.87500 97.25000 95.62500 92.62500 93.25000 95.50000 95.00000 95.25000 97.87500 93.37500 95.25000 95.87500 97.25000 96.50000 94.87500 97.00000 96.50000 98.62500 99.37500 95.87500 98.37500 96.87500 92.62500 92.00000 96.50000 99.87500 99.75000 97.12500 95.62500 97.87500 97.25000 96.50000 98.12500 94.62500 95.00000 98.00000 95.00000 92.50000 94.87500 94.50000 96.50000 94.50000 97.00000 96.75000 95.25000 98.00000 95.25000 96.00000 97.37500 96.12500 97.25000 95.75000 95.75000 98.37500 95.50000 95.50000 98.25000 99.25000 95.62500 94.50000 97.25000 99.12500 98.37500 90.00000 93.62500 95.75000 97.37500 95.50000 97.37500 100.00000 96.37500 95.75000 99.12500 95.75000 94.87500 93.87500 95.25000 97.87500 95.00000 95.87500 97.12500 94.25000 94.25000 97.37500 92.00000 94.00000 95.75000 90.37500 94.62500 94.62500 94.75000 96.87500 97.37500 99.25000 103.87500 99.62500 101.75000 98.62500 93.87500 97.50000 96.75000 97.12500 97.87500 97.50000 95.75000 96.00000 99.12500 97.50000 97.00000 95.37500 92.50000 98.62500 99.12500 96.87500 95.62500 94.87500 100.12500 99.37500 96.87500 102.37500 100.00000 99.37500 100.50000 99.37500 100.25000 98.12500 94.75000 93.75000 98.25000 94.12500 99.00000 100.50000 103.87500 97.87500 95.87500 98.87500 97.75000 96.75000 99.87500 100.12500 100.00000 96.62500 94.62500 97.37500 96.50000 95.12500 99.25000 97.12500 99.87500 96.87500 98.00000 96.37500 97.50000 96.25000 99.62500 100.25000 98.87500 97.00000 98.00000 99.75000 96.87500 100.37500 98.62500 97.50000 97.87500 98.62500 96.25000 95.87500 97.25000 97.00000 99.75000 94.12500 95.75000 96.37500 92.87500 93.62500 96.87500 98.25000 95.50000 97.25000 97.62500 98.12500 98.62500 100.75000 96.12500 97.37500 97.25000 98.62500 102.87500 98.50000 98.62500 94.75000 96.12500 95.87500 98.37500 101.00000 96.37500 99.25000 96.00000 92.50000 89.87500 92.62500 93.00000 95.87500 98.62500 96.50000 97.12500 93.75000 93.25000 93.75000 95.12500 93.00000 94.37500 99.00000 98.25000 93.50000 98.25000 92.62500 90.75000 90.62500 93.50000 94.50000 97.00000 97.00000 95.37500 95.25000 94.25000 96.87500 96.12500 94.00000 95.00000 97.87500 99.00000 99.50000 101.00000 99.50000 97.12500 93.12500 93.75000 101.12500 97.12500 98.50000 97.87500 99.12500 97.75000 93.75000 96.37500 94.00000 98.25000 100.75000 97.00000 99.37500 97.62500 94.00000 93.50000 96.62500 94.50000 92.00000 92.00000 94.25000 95.62500 96.75000 96.37500 101.75000 99.37500 101.12500 100.62500 96.50000 93.75000 98.75000 99.12500 97.12500 93.75000 97.75000 92.37500 97.12500 98.12500 100.87500 97.75000 94.62500 97.62500 99.37500 97.62500 97.50000 97.62500 96.25000 98.00000 99.12500 97.37500 98.37500 93.00000 98.37500 95.00000 96.37500 93.62500 92.50000 93.50000 95.87500 97.75000 97.62500 98.25000 100.12500 99.37500 95.25000 99.00000 95.25000 100.37500 99.75000 
0.00000 0.98084 1.00778 0.74252 1.19523 1.16496 1.51186 1.73977 2.01778 2.12500 2.12920 1.60843 1.45160 0.98084 1.39434 1.87500 3.08474 2.82211 1.33296 1.42365 1.28087 2.54074 1.16401 1.80216 1.26773 2.44767 1.91272 1.80710 3.21131 2.02606 2.43807 3.40037 2.63222 2.44036 2.05233 1.63663 1.57831 1.75700 1.73141 1.63049 1.94052 2.55650 2.58386 2.74472 0.95898 2.09964 2.31262 1.43614 1.50890 2.66885 2.45677 2.50669 1.76714 3.60524 2.82685 2.02606 1.52874 0.91491 2.16300 4.00864 2.15473 2.40860 2.34473 2.94443 2.66425 3.02630 2.47126 1.72106 2.29080 1.90629 1.94340 2.90282 2.47848 3.12214 3.01040 3.84725 3.07023 4.64811 3.75119 3.75327 2.44219 2.66550 2.06804 2.24404 2.45677 2.86606 0.97170 2.21803 1.04262 1.13389 1.94569 2.00891 3.11355 2.93645 1.31950 2.96369 1.42600 3.00446 2.60494 3.01188 0.99553 2.22355 2.17894 2.19374 2.76094 1.71912 2.48567 2.86878 2.27565 3.45894 1.97247 2.78348 2.48881 2.68553 1.60843 2.52089 3.00000 2.75810 2.03046 2.51957 2.97272 1.76208 2.02165 3.38458 1.37581 2.33328 2.44173 2.34521 2.74513 1.42678 1.75255 3.48178 1.85164 2.75162 0.82375 2.39046 1.73977 2.76296 2.44949 1.69821 2.05287 2.63857 2.89357 2.64406 2.76296 2.39605 3.95934 2.87849 2.28348 2.49106 1.23563 2.47803 1.67971 2.84574 1.50520 1.70018 1.51186 2.84063 2.78869 1.86066 2.87849 3.07023 1.88035 2.66550 2.50535 3.17038 1.69821 2.18303 1.58607 2.99851 2.49598 3.14529 2.23157 1.83651 1.25000 2.40349 2.84691 2.25990 2.34521 2.06804 2.26729 1.83164 2.13757 2.87694 2.32561 1.83164 1.64480 2.23157 1.73141 0.99553 2.80903 2.27123 1.56980 2.38859 3.47664 3.21513 2.21198 1.62294 2.32225 2.03924 2.28348 1.83225 3.69332 2.20389 2.54907 3.74374 3.10781 2.17073 1.94052 2.98471 1.67905 2.48881 2.94556 2.77102 1.36195 3.07060 1.28087 2.16094 2.53150 2.82685 2.07666 3.60926 2.30246 2.37547 2.65249 2.90589 2.81855 2.28690 2.27908 1.92493 1.58959 1.21652 1.68436 1.23924 1.95428 1.28087 2.72513 2.43487 2.19120 2.25000 2.55956 1.89395 2.54557 1.77281 1.56909 1.94569 1.89690 2.49240 3.50382 1.23111 0.80178 1.85164 2.00669 1.61950 1.38793 1.94512 3.14529 2.88120 3.56038 1.42365 2.43074 0.86086 2.25198 2.06804 2.23956 2.36605 2.95766 1.94052 2.66550 1.84621 2.94443 3.02372 2.32033 3.90941 2.63518 1.47524 2.86450 3.22622 1.73141 1.69821 3.11068 1.70543 2.17945 2.08684 1.19149 1.74681 2.02165 3.40135 2.42015 2.30634 2.64406 1.98206 1.80278 2.70870 2.59765 1.66905 2.64870 2.27516 2.35281 1.51702 2.58947 2.85200 1.70870 2.15006 4.39968 3.64955 3.82660 3.57946 1.41421 2.77585 2.16248 2.61691 3.52510 2.11289 1.85164 2.76457 2.06155 2.53502 2.97459 2.35091 2.19120 2.73494 2.63899 2.39792 1.95884 2.56348 3.08221 3.55568 2.50713 2.27908 2.35613 2.49821 2.54557 2.63518 2.54250 2.59421 4.24027 3.31528 2.73045 3.85421 2.97610 2.61691 2.75000 2.72554 2.75770 1.59169 1.93649 1.40153 2.84063 2.41276 2.24404 2.60494 3.47311 2.63179 2.36605 3.43791 3.21686 2.29858 3.45087 1.89866 2.30682 1.69821 2.63052 3.66176 3.55285 2.28934 3.32603 2.28299 3.23727 1.46918 2.63518 3.25549 2.06966 1.90804 3.56540 3.09341 2.57737 1.94512 3.09810 2.07880 3.01447 2.10389 1.80216 1.62569 2.01722 2.97610 2.79628 3.08763 2.86606 3.78908 1.38148 2.71076 3.06441 1.95256 3.29739 2.37500 1.48504 3.75595 2.50535 2.03485 2.23407 
# multiplicities and their stat errors of pdg -211 versus time
0.00000 6.12500 12.62500 17.00000 24.00000 29.75000 32.37500 36.00000 40.12500 42.50000 46.62500 49.62500 53.62500 55.50000 56.62500 58.75000 59.62500 61.50000 64.50000 69.25000 69.62500 70.25000 73.25000 71.37500 75.00000 77.37500 76.50000 75.87500 75.87500 78.62500 78.37500 80.75000 82.62500 82.62500 86.37500 87.00000 87.37500 87.37500 84.87500 89.75000 91.00000 87.00000 86.00000 83.00000 92.50000 91.75000 89.37500 90.37500 91.75000 91.37500 93.00000 91.75000 90.87500 97.12500 91.37500 93.37500 96.75000 92.87500 96.62500 96.25000 93.00000 96.50000 98.37500 95.12500 97.50000 100.37500 98.75000 97.12500 98.25000 94.00000 94.12500 96.62500 99.62500 99.25000 93.75000 98.75000 95.50000 96.37500 97.00000 96.25000 95.75000 93.25000 94.25000 98.00000 99.62500 97.50000 100.87500 100.25000 97.75000 97.25000 97.12500 98.87500 99.50000 98.25000 98.87500 101.25000 101.00000 98.25000 98.12500 96.00000 97.87500 97.87500 98.00000 101.75000 97.62500 98.12500 98.00000 97.12500 96.87500 95.25000 94.25000 93.37500 94.50000 97.50000 94.00000 92.37500 97.12500 98.37500 102.00000 102.12500 99.75000 102.12500 97.00000 96.00000 93.87500 94.87500 95.62500 96.25000 96.37500 96.00000 92.75000 93.37500 97.00000 97.25000 96.62500 102.50000 96.87500 97.62500 96.25000 95.37500 94.12500 100.00000 99.87500 99.62500 97.00000 98.62500 99.87500 96.12500 98.62500 96.25000 98.12500 96.75000 93.12500 95.50000 100.25000 96.75000 95.37500 95.87500 98.50000 98.00000 96.50000 97.00000 99.25000 97.12500 94.87500 97.37500 95.62500 98.00000 95.87500 97.50000 100.37500 96.12500 97.62500 98.50000 98.12500 96.37500 99.25000 101.12500 100.50000 100.37500 98.25000 94.62500 93.62500 91.75000 94.25000 98.37500 99.37500 97.62500 92.37500 95.75000 95.87500 92.25000 95.37500 96.50000 99.25000 99.00000 99.12500 95.50000 93.25000 99.00000 101.12500 98.75000 96.25000 94.00000 96.12500 91.37500 93.75000 94.25000 98.12500 94.62500 99.87500 97.87500 97.37500 95.75000 94.50000 97.00000 95.87500 96.87500 98.12500 98.87500 98.25000 100.87500 98.25000 98.12500 100.37500 102.00000 100.75000 101.12500 103.50000 100.62500 97.87500 98.50000 98.00000 101.62500 96.00000 96.62500 100.12500 98.62500 96.00000 101.37500 96.62500 97.00000 97.25000 99.87500 99.75000 103.50000 99.25000 103.00000 100.25000 97.37500 98.12500 98.62500 98.12500 96.00000 98.62500 97.50000 98.25000 97.25000 101.75000 96.12500 96.12500 98.87500 97.37500 101.50000 97.87500 98.75000 100.87500 97.75000 95.87500 96.25000 95.12500 95.87500 95.00000 96.50000 96.50000 96.12500 98.62500 99.62500 102.12500 98.00000 94.25000 98.00000 101.62500 96.75000 96.75000 96.87500 99.87500 97.00000 97.37500 92.12500 97.00000 97.50000 99.87500 95.87500 95.62500 95.87500 100.87500 96.50000 94.62500 96.37500 94.75000 98.12500 95.50000 97.12500 97.50000 96.37500 96.50000 93.50000 93.12500 92.87500 95.62500 93.62500 94.87500 95.12500 96.00000 98.37500 95.87500 90.50000 92.37500 94.25000 98.12500 96.12500 94.12500 95.25000 98.87500 95.12500 94.00000 99.12500 99.50000 99.37500 90.37500 91.00000 96.62500 95.12500 94.50000 94.37500 98.00000 97.62500 98.25000 98.37500 96.87500 97.62500 98.50000 94.25000 99.62500 97.75000 98.00000 99.00000 99.50000 93.75000 97.00000 99.00000 98.87500 96.00000 94.37500 94.75000 92.87500 96.25000 98.75000 99.12500 97.00000 95.87500 98.62500 100.50000 96.25000 94.37500 94.50000 94.37500 100.50000 96.37500 96.87500 94.12500 93.00000 96.87500 101.62500 100.00000 100.00000 98.25000 96.87500 97.25000 101.00000 96.12500 94.25000 97.37500 95.50000 95.87500 92.37500 95.00000 94.00000 96.62500 95.25000 96.87500 101.50000 96.00000 99.25000 100.62500 95.50000 99.25000 100.12500 96.62500 95.75000 
0.00000 1.00778 1.03402 0.59761 1.29560 1.23563 1.53457 1.10195 1.36849 1.16496 1.14856 1.03402 1.16401 1.18019 2.52089 2.49821 2.35234 2.27565 1.98206 2.44036 1.68965 1.80030 1.62294 1.48730 1.53530 2.07827 1.92725 1.98600 2.19933 2.25940 2.60451 2.35850 0.92461 2.52797 1.87976 2.77102 1.22383 1.45083 3.01447 2.58257 1.71131 2.76457 2.47848 2.00891 2.16300 2.58947 2.29080 2.09538 1.63390 3.85884 2.66592 2.76296 2.58731 1.50520 1.87023 2.07827 2.65081 2.13339 2.52089 1.73977 2.18763 2.84730 2.53502 2.74797 1.33631 3.17882 2.90781 2.20743 1.22109 1.67971 2.34854 2.61819 3.19563 2.31262 1.55552 3.16651 2.28348 2.36747 3.45894 2.47668 1.89690 2.46221 2.35091 2.30682 1.91738 2.23607 1.30161 1.97077 4.08722 2.33567 1.45697 2.73494 2.18763 2.81419 2.75446 3.33675 2.12972 2.18559 2.54557 2.57044 1.92203 1.77721 2.94594 2.46221 2.08684 2.70210 3.61050 2.34854 2.58731 2.26582 2.35850 2.52797 2.59808 3.41739 2.42015 1.43847 2.79947 2.96971 3.84057 1.94052 1.60078 2.96068 3.09954 3.63023 2.08256 2.45995 2.23557 1.35949 2.16248 3.33809 2.10229 2.29858 2.67261 2.88314 2.30634 2.55650 2.05667 2.93341 2.80147 1.26685 1.84621 2.63222 2.37124 2.59076 3.07060 1.54616 2.06534 1.40709 2.35234 1.71912 3.21513 3.05748 2.68885 2.25990 3.04578 2.26582 2.22757 1.94052 3.20713 2.74513 3.11677 3.20713 1.26421 2.31021 2.38625 3.16192 1.36195 2.59808 2.07397 2.76457 2.22757 2.63518 1.63595 2.55650 2.31021 3.48434 3.97649 3.19842 2.62543 1.89866 1.94340 2.01722 2.56304 3.41609 3.54940 2.36747 2.93341 1.99049 2.01722 1.52069 2.92427 2.13600 2.23557 2.35281 3.09233 2.93987 3.31359 2.58429 1.94340 1.38873 1.39434 1.53239 2.35091 1.88982 1.96793 1.38793 2.14434 2.57564 3.18724 3.10494 1.94970 2.68885 1.61397 2.85826 1.91796 2.12972 2.21551 1.97699 1.18679 3.44569 3.64373 3.71502 3.05164 1.95884 2.45631 2.43487 2.31262 2.25545 2.52134 2.08684 2.18303 1.97303 1.51186 3.66907 2.73208 2.12079 2.25545 2.63179 2.36039 2.24354 1.91738 2.32225 2.35850 1.67372 2.97459 2.63222 2.58947 1.70084 2.38110 2.31407 2.72185 1.74169 1.69492 2.75810 3.62007 1.08562 2.37359 3.77846 3.02224 1.93130 3.47664 2.34092 2.58386 2.37547 1.86545 1.14564 2.13339 1.01330 2.38625 1.75000 3.13071 2.91815 2.49285 2.21198 2.25198 2.40860 2.17894 2.40489 1.46918 2.49285 1.84923 2.07020 2.41230 2.89550 1.98881 1.70543 1.30161 2.62543 2.89666 1.76714 2.36794 3.05894 2.58040 3.56790 2.90282 1.17165 2.90589 1.41421 1.92667 1.66838 2.93227 1.59729 1.38873 1.70543 2.82211 2.73821 1.75255 2.29129 2.68885 2.12500 2.39745 3.16757 2.55257 2.64870 1.13389 2.38251 2.18303 2.08738 2.47803 2.03321 1.69492 2.56653 2.41600 2.19374 3.32436 3.41445 1.01770 4.13797 1.69031 2.80903 3.22345 1.54689 1.87976 1.35538 3.31124 2.47803 2.82211 2.66550 2.02440 2.74472 2.01279 1.74169 2.32225 2.15266 2.12079 2.45495 1.94569 2.01778 1.61466 3.99442 2.68594 2.38298 1.88450 2.39046 1.73141 2.11077 2.18303 2.62372 2.95653 2.08256 2.53546 2.78669 2.21148 2.79029 2.33567 2.77062 1.88035 2.15421 1.38873 2.67887 1.38148 1.84621 2.72554 2.14174 2.12920 1.98206 3.64496 2.00669 1.69492 3.30989 2.52841 2.40117 2.29713 3.31090 2.98807 2.61478 2.60451 3.60555 3.77018 2.98770 1.71912 1.89395 1.72171 2.35281 2.58257 2.30634 2.69258 2.35850 2.53854 2.93949 1.82981 
# multiplicities and their stat errors of pdg 113 versus time
0.00000 0.50000 0.37500 0.75000 1.00000 1.87500 3.87500 4.62500 5.50000 7.12500 8.75000 10.50000 11.50000 13.12500 14.00000 15.25000 15.50000 16.37500 17.62500 16.37500 17.75000 19.75000 21.37500 22.25000 22.75000 22.87500 24.62500 27.87500 29.12500 28.12500 32.25000 29.37500 29.50000 32.37500 32.12500 33.62500 32.25000 34.25000 35.50000 33.00000 34.87500 39.37500 38.25000 42.00000 37.37500 38.37500 37.87500 39.25000 40.12500 40.87500 40.50000 42.00000 42.50000 40.12500 42.87500 42.87500 42.12500 45.37500 42.12500 41.37500 44.00000 44.00000 42.75000 43.37500 42.75000 40.00000 42.50000 43.75000 42.12500 43.87500 45.75000 46.12500 44.62500 46.12500 45.12500 42.75000 42.25000 44.00000 43.62500 45.62500 45.25000 47.25000 45.50000 44.50000 43.12500 45.37500 43.37500 42.50000 44.50000 46.62500 45.12500 44.62500 43.87500 45.75000 43.25000 43.25000 43.00000 44.62500 45.62500 47.87500 47.50000 46.62500 47.12500 45.87500 45.00000 46.12500 46.62500 46.50000 46.50000 47.25000 45.12500 46.12500 48.12500 46.62500 45.75000 48.75000 48.37500 46.75000 44.25000 44.87500 45.75000 46.25000 46.37500 47.25000 48.12500 47.37500 47.37500 46.50000 45.25000 46.37500 47.62500 46.12500 46.00000 45.37500 45.12500 45.37500 46.62500 46.50000 46.00000 45.00000 47.12500 46.37500 44.00000 46.62500 48.37500 48.37500 46.37500 46.75000 45.25000 46.25000 44.37500 46.00000 49.37500 45.50000 43.00000 43.87500 47.87500 45.12500 44.00000 44.50000 44.62500 44.12500 42.37500 43.75000 44.25000 44.37500 45.62500 45.25000 45.62500 45.75000 42.50000 47.00000 47.62500 47.87500 48.25000 47.50000 46.37500 47.87500 47.12500 47.50000 49.37500 48.12500 48.75000 51.50000 50.50000 47.87500 44.37500 44.12500 47.62500 46.37500 46.00000 47.87500 48.37500 47.50000 46.62500 46.12500 43.62500 46.87500 47.87500 44.25000 44.25000 44.50000 45.87500 49.87500 45.12500 46.50000 48.25000 47.62500 47.25000 47.37500 46.12500 44.50000 44.75000 45.25000 46.50000 47.00000 48.87500 46.12500 46.75000 47.50000 49.50000 47.25000 47.87500 45.87500 46.12500 45.87500 48.00000 46.25000 44.37500 46.37500 46.62500 46.00000 46.50000 45.62500 50.37500 51.87500 49.25000 50.00000 50.25000 45.87500 49.62500 48.00000 49.50000 48.75000 49.12500 46.75000 50.00000 46.12500 48.62500 47.87500 48.12500 46.12500 45.75000 49.00000 44.87500 46.00000 46.25000 45.62500 46.75000 50.62500 48.75000 48.75000 47.62500 45.62500 47.87500 45.87500 47.00000 50.75000 48.87500 46.25000 45.50000 46.87500 48.50000 45.75000 44.12500 45.62500 44.25000 44.62500 45.75000 47.50000 47.75000 43.87500 42.87500 45.37500 47.87500 46.37500 46.87500 45.87500 44.87500 46.25000 43.12500 43.25000 44.50000 46.12500 43.87500 44.50000 41.50000 43.00000 45.62500 43.25000 43.12500 42.62500 45.37500 46.62500 48.37500 46.12500 43.87500 45.12500 46.50000 46.75000 46.62500 47.37500 49.00000 46.50000 45.37500 42.87500 44.75000 46.62500 45.37500 47.25000 45.62500 45.87500 47.75000 47.25000 45.37500 46.00000 46.25000 44.62500 43.75000 44.00000 50.00000 48.62500 44.12500 43.75000 44.37500 44.75000 42.50000 44.50000 47.25000 46.12500 46.25000 44.12500 42.75000 45.75000 42.25000 44.25000 45.25000 45.25000 46.25000 47.62500 49.00000 48.37500 47.50000 47.75000 47.50000 47.87500 47.62500 45.75000 43.50000 43.25000 44.50000 46.37500 44.87500 44.12500 45.37500 45.62500 46.12500 46.37500 44.37500 45.00000 44.87500 49.00000 50.12500 47.25000 44.87500 45.12500 45.37500 45.75000 44.75000 45.25000 42.25000 44.37500 46.37500 46.12500 45.37500 47.37500 49.50000 46.25000 46.50000 46.00000 48.00000 47.37500 47.00000 48.25000 46.00000 44.25000 46.75000 44.25000 44.00000 43.75000 44.75000 
0.00000 0.18898 0.26305 0.25000 0.26726 0.44068 0.51539 0.46049 0.59761 0.74252 0.77344 0.50000 0.62678 0.54894 1.06904 0.72580 0.84515 0.77776 1.22383 0.92461 1.44852 1.57831 0.80039 0.49099 1.04796 1.07633 0.94373 1.12500 1.21652 1.02535 1.60078 1.90804 1.64751 1.45083 1.89395 1.13291 0.92099 1.04796 2.36794 1.38873 1.43225 1.87976 1.57831 2.00891 1.94512 1.99049 2.11658 1.11403 1.85585 1.05961 1.74233 1.42678 1.86126 2.17484 1.30161 1.61950 2.52443 2.39745 2.34854 2.37500 1.86126 2.09591 1.78035 2.11236 1.29215 2.21198 2.19578 1.88746 1.32877 1.41973 1.46080 1.73656 1.51112 2.03046 2.03924 2.42568 2.06804 1.48805 2.42706 1.88923 1.97981 2.09378 1.71131 1.11803 1.65224 2.03485 2.41230 2.97009 1.60357 2.04361 2.30246 2.13757 2.40117 2.41831 2.11921 1.09789 2.03540 1.77218 1.62500 2.37876 1.21008 2.54907 1.97699 2.30246 1.61466 1.21652 2.55607 2.41276 1.96396 2.10229 2.66215 2.98471 1.72624 1.83164 2.46221 2.11921 1.65764 2.03321 1.60078 2.26335 1.48504 1.72947 1.75191 2.31262 1.54038 2.09538 3.05274 2.02661 2.32801 1.97247 1.82187 2.13339 1.30931 2.32945 1.89395 1.96339 2.11236 1.87083 2.01778 1.11803 1.39434 1.36195 1.92725 1.45083 2.17073 1.30845 1.71065 1.26421 1.60078 1.34629 2.26729 1.38873 2.47081 1.74233 2.46403 1.90336 1.12500 1.20175 2.73861 1.59239 1.06800 1.54038 1.41342 2.12762 1.19149 1.64683 1.22383 2.65754 1.82187 2.35850 1.63663 1.98206 1.83164 2.94859 2.15266 1.61466 2.27516 3.62746 2.95464 1.67971 1.79222 2.55956 1.58959 1.30931 1.48805 2.17484 2.26729 2.42338 1.80216 2.61136 3.16792 2.27908 1.66838 1.63663 2.57000 2.11658 2.96971 2.36369 2.10813 1.99777 2.71076 2.55650 2.75446 2.19933 1.50520 1.21008 2.25000 2.17073 1.97077 1.99049 1.21652 1.86126 1.39834 2.11921 0.98198 2.64575 2.08256 2.55956 1.99777 2.08738 2.02661 1.98881 2.03046 1.04262 0.85435 1.73656 1.60357 1.22109 1.85104 1.47524 1.52289 1.71131 1.10195 1.53457 2.15421 1.49329 2.27368 2.61861 1.35949 1.64140 1.34878 1.40153 2.37547 1.85886 2.14174 1.84923 2.17124 1.49329 1.62500 1.18679 1.97699 1.66302 2.24205 2.08738 2.40860 1.34960 1.60078 1.82187 2.21803 1.54616 2.35850 2.02440 2.29858 1.99944 1.59729 1.65224 1.26773 1.66637 2.12500 1.93418 2.75810 2.18303 2.68594 2.76296 2.37124 1.64683 1.86844 1.56909 1.66637 1.53530 2.20187 2.45268 2.44539 2.42706 1.68436 1.56909 1.79720 2.45268 2.76740 1.82981 1.75700 2.45495 1.00000 2.47442 2.23956 1.22474 1.78285 1.67971 1.80216 2.49106 3.19842 2.93949 1.32203 1.81204 1.97247 1.90336 1.63049 1.18679 1.85164 1.54400 2.41969 1.78223 2.00891 2.69921 3.33776 2.23956 2.69755 3.37500 2.66550 1.20638 1.28087 1.66302 1.49702 1.95256 1.91738 2.75810 2.50535 2.74472 1.19149 1.81265 2.38298 2.15421 1.04262 1.69821 1.55767 1.44852 2.74513 1.93649 2.55476 2.60794 1.78035 1.50520 2.42568 1.63390 1.78035 1.91563 1.56696 1.47297 1.64480 2.24354 2.30682 2.44173 2.07880 2.46221 1.67971 1.96793 2.52797 1.63390 1.16496 0.88135 2.25990 1.47524 1.83651 1.45697 1.23834 1.58043 2.20743 1.93592 1.11704 1.65831 1.49329 2.00891 2.60108 1.63390 2.06534 1.32877 2.35991 1.16113 2.05070 2.35091 2.12762 1.68965 1.45083 2.48881 1.55767 2.37500 1.40153 2.15266 1.72171 1.05221 1.65831 0.88515 1.21008 2.03321 1.88982 1.22109 1.39834 2.09378 1.85164 2.05939 1.30589 
# multiplicities and their stat errors of pdg 213 versus time
0.00000 0.00000 0.25000 0.37500 0.75000 1.25000 2.62500 2.87500 5.00000 6.12500 6.37500 9.12500 11.12500 11.12500 12.50000 12.87500 15.25000 16.37500 18.87500 19.12500 21.50000 21.25000 22.87500 23.50000 25.75000 25.50000 26.62500 29.00000 28.62500 28.25000 28.62500 28.87500 29.87500 32.75000 32.37500 33.12500 33.37500 36.12500 36.25000 36.37500 37.62500 36.62500 38.25000 38.50000 41.75000 38.62500 38.87500 38.12500 38.25000 38.37500 40.62500 44.87500 41.62500 40.87500 41.50000 43.00000 44.75000 45.62500 43.37500 42.87500 45.87500 44.00000 43.00000 43.12500 46.12500 45.00000 47.50000 46.87500 45.00000 44.37500 45.37500 44.25000 46.50000 44.75000 43.87500 44.75000 48.25000 46.25000 44.12500 45.62500 44.62500 44.87500 44.25000 45.12500 45.50000 47.25000 46.37500 47.87500 47.00000 45.75000 45.12500 45.00000 47.12500 46.37500 46.75000 49.37500 51.37500 48.87500 46.75000 45.00000 45.62500 44.75000 48.75000 49.12500 48.87500 46.87500 47.00000 47.00000 45.37500 43.50000 43.12500 42.00000 42.87500 41.87500 44.75000 45.50000 46.50000 46.25000 46.62500 44.75000 47.37500 48.87500 46.12500 45.87500 45.25000 43.12500 46.00000 46.25000 44.62500 45.00000 46.12500 43.62500 45.50000 45.12500 46.87500 46.25000 45.37500 46.25000 42.62500 45.87500 45.50000 45.62500 47.75000 45.75000 47.00000 46.00000 44.12500 45.00000 46.87500 44.25000 45.75000 47.25000 45.87500 46.12500 46.37500 45.37500 49.25000 48.37500 48.50000 46.50000 47.37500 45.87500 45.62500 47.00000 46.12500 43.37500 46.12500 47.87500 47.37500 46.87500 48.12500 47.12500 46.75000 45.00000 46.50000 47.12500 46.25000 50.00000 48.50000 45.50000 49.37500 45.12500 45.12500 44.62500 44.37500 45.75000 47.00000 43.50000 44.12500 43.87500 46.25000 47.87500 44.87500 46.12500 47.12500 46.50000 47.87500 46.75000 44.75000 45.50000 47.00000 46.87500 48.00000 46.37500 45.12500 44.00000 43.87500 46.50000 47.87500 43.25000 46.37500 50.00000 44.50000 45.87500 46.62500 44.62500 43.75000 44.37500 46.50000 48.62500 48.25000 46.00000 50.50000 48.87500 47.12500 45.37500 49.75000 52.62500 50.75000 49.37500 49.37500 46.87500 46.37500 48.00000 46.50000 47.25000 47.62500 47.00000 48.00000 48.62500 47.00000 44.87500 46.25000 46.62500 48.00000 49.62500 48.12500 48.12500 46.75000 48.75000 49.50000 49.62500 47.62500 47.87500 48.00000 47.50000 49.37500 49.12500 48.87500 47.50000 50.12500 49.12500 49.37500 48.75000 51.12500 51.50000 48.75000 47.50000 48.00000 48.37500 46.37500 47.75000 44.87500 45.00000 45.87500 44.37500 43.00000 47.37500 47.62500 46.87500 44.50000 44.62500 48.25000 45.37500 46.37500 47.00000 46.62500 46.00000 43.00000 44.37500 43.75000 46.37500 48.62500 48.25000 47.12500 46.62500 46.87500 42.50000 42.37500 43.75000 45.25000 47.37500 44.25000 42.37500 44.12500 44.75000 43.00000 42.37500 46.25000 41.50000 47.12500 47.00000 46.12500 44.75000 44.25000 44.50000 44.25000 43.37500 45.50000 45.37500 45.62500 45.25000 45.62500 45.87500 45.12500 43.50000 42.37500 43.50000 44.12500 47.00000 44.37500 44.50000 43.62500 46.75000 45.12500 44.62500 46.12500 45.12500 46.62500 45.50000 47.62500 46.00000 45.12500 46.50000 46.37500 45.37500 47.50000 49.50000 45.75000 46.37500 46.87500 47.50000 47.37500 44.12500 43.37500 45.25000 41.00000 45.12500 45.25000 44.50000 46.25000 47.00000 43.12500 43.50000 43.37500 47.25000 43.37500 48.00000 47.00000 45.25000 41.87500 42.62500 43.62500 44.37500 44.87500 48.00000 46.75000 45.00000 47.12500 44.37500 45.87500 46.00000 42.00000 47.50000 42.50000 45.62500 41.62500 47.00000 47.75000 49.00000 46.37500 45.50000 46.37500 44.50000 43.87500 45.62500 47.00000 47.00000 50.75000 45.87500 43.75000 
0.00000 0.00000 0.16366 0.18298 0.31339 0.31339 0.56497 0.39810 0.56695 1.07633 0.80039 0.69276 0.29505 0.91491 1.29560 1.55193 2.05939 2.28299 1.39434 1.39434 1.18019 1.54400 1.36849 1.05221 0.81832 1.45160 1.67905 0.88641 2.19527 0.83986 1.08459 1.50520 1.48128 1.17640 1.34878 1.59729 1.20915 2.15006 2.20187 1.51112 2.50669 1.17925 0.55902 2.05287 1.95256 1.62500 2.14174 1.67372 2.03321 2.41230 1.51112 1.94052 1.20915 1.86545 2.08738 1.61466 1.37256 1.14856 1.58043 2.62840 1.00778 1.65831 1.43925 1.12500 2.04797 2.57044 2.83473 1.54038 1.69031 1.73141 2.66550 3.20574 2.32993 1.73977 1.88450 3.23899 3.89024 2.51957 2.09112 2.17073 1.87023 1.25978 0.95898 1.75700 2.38298 2.51957 1.40073 1.84621 2.46403 1.30589 2.25545 2.39792 1.67372 1.84136 1.86844 1.90804 1.75191 2.92427 1.84923 3.14529 2.12079 2.20187 2.40349 1.94052 1.97699 1.79720 2.28348 1.10195 2.29858 2.03540 1.66302 2.16300 2.08256 1.70543 1.55552 1.32288 2.54250 1.77029 1.76208 1.44852 1.86066 2.38625 2.02165 1.88450 1.31950 1.84621 2.03540 1.94340 1.79222 2.21198 2.19120 2.25149 1.80278 2.21551 2.22355 1.77029 2.20339 2.06804 1.86066 2.29469 1.74233 2.18712 2.77585 2.25000 2.69921 1.32288 2.36369 1.30931 1.68436 1.63390 2.28934 2.88933 1.89395 2.40860 1.47524 1.76208 1.41105 1.87976 1.22474 2.06155 2.14591 2.51735 2.24354 2.20389 1.87500 2.36747 2.27908 1.72624 1.56909 1.48128 1.41973 1.61950 1.95256 1.87083 2.05287 1.64140 2.29713 1.16496 2.36794 1.72171 2.95162 1.43225 1.84621 1.82187 1.48730 2.51957 1.60357 1.79284 1.91272 2.60794 1.68767 1.15631 2.35613 2.51735 2.10813 2.20389 1.61950 1.65562 1.96169 1.50000 1.41421 1.31526 1.46385 1.58043 1.61950 1.98206 1.31526 1.84197 2.09964 2.32033 1.65764 1.30931 2.79668 2.55257 1.83164 2.25940 1.69821 1.74169 1.75255 1.78223 2.61691 2.53546 1.59239 2.45995 2.26335 1.29474 1.97981 2.54206 1.97981 1.96339 2.50669 1.36849 2.32177 2.11289 1.79284 1.31950 1.61397 2.29907 2.93987 2.18712 1.75255 1.77721 1.85886 1.67905 1.46385 2.24354 2.11658 2.99665 1.33296 2.05939 2.36039 1.38793 0.92461 1.07633 1.53530 2.04416 2.06101 1.40709 1.60843 1.88035 1.65224 1.39434 2.95162 1.98881 1.84621 1.78285 0.99553 1.97303 1.65831 1.70018 1.77218 1.49702 1.28782 1.61466 0.87500 1.59169 1.30931 2.57694 1.40073 1.34214 1.76271 1.59169 1.75000 1.40073 1.11704 1.46385 1.88923 1.70084 1.78285 2.35234 1.72947 2.54206 1.47524 1.56696 2.03924 0.96247 1.70543 1.64751 1.37500 2.16094 1.58959 1.38793 1.35949 2.08684 2.09112 2.28934 2.28348 2.37500 2.26582 1.99105 3.20957 2.67261 3.17601 2.16094 2.16918 1.99105 1.89690 2.62500 0.82375 1.03402 1.37500 1.25000 1.13291 1.55193 2.27123 1.86126 1.55767 2.92770 2.84377 1.22474 2.74472 1.42678 1.64683 2.82685 2.19933 1.64683 2.07397 2.17484 1.80216 2.53546 2.44903 2.13809 1.77721 1.96396 2.80903 2.24354 1.90863 2.22807 2.71076 2.13757 2.30246 1.99105 1.79222 1.15631 1.68965 1.86844 1.88035 1.86545 3.50382 2.73208 2.49821 2.69258 1.48128 2.00891 2.41969 1.81019 2.69879 1.14953 1.98206 1.44852 2.35613 2.36747 1.84136 1.01660 2.27123 2.44219 1.41105 1.30931 2.37124 1.87023 1.81696 1.97303 1.52362 2.25198 2.22807 2.24354 1.42600 1.96396 1.83955 2.69921 2.43441 1.01770 2.67887 1.18019 1.65224 2.16248 2.40535 1.73205 1.60078 2.04797 1.68767 
# multiplicities and their stat errors of pdg -213 versus time
0.00000 0.25000 0.50000 1.25000 1.75000 1.50000 2.25000 3.62500 4.37500 6.75000 7.37500 9.37500 9.00000 11.00000 13.00000 13.00000 15.50000 16.37500 15.62500 18.12500 20.50000 21.75000 20.00000 23.75000 22.75000 22.87500 25.00000 25.25000 27.00000 28.00000 26.37500 30.37500 30.75000 30.37500 30.37500 32.12500 35.25000 33.87500 37.75000 36.75000 34.75000 36.12500 39.87500 39.87500 37.50000 38.75000 42.25000 39.50000 39.25000 40.12500 39.62500 40.50000 41.62500 39.12500 41.87500 40.00000 38.87500 40.87500 40.75000 42.00000 43.37500 41.37500 43.00000 45.75000 44.87500 45.50000 44.75000 44.12500 43.12500 46.12500 44.50000 43.00000 41.87500 41.87500 45.87500 44.87500 47.37500 44.25000 45.62500 44.50000 46.37500 45.25000 46.25000 43.62500 44.37500 44.25000 43.62500 45.37500 45.12500 43.50000 45.50000 44.62500 44.75000 43.00000 45.12500 43.75000 43.00000 43.87500 44.12500 44.00000 43.00000 44.75000 44.12500 42.62500 47.12500 46.00000 45.50000 44.75000 45.50000 44.75000 47.50000 48.00000 44.25000 42.75000 47.62500 45.75000 41.37500 44.37500 44.50000 42.37500 44.75000 42.37500 47.00000 47.12500 47.87500 46.37500 45.00000 45.00000 46.25000 44.00000 45.87500 45.12500 43.00000 44.37500 44.75000 40.75000 45.25000 43.87500 44.37500 45.75000 47.37500 43.00000 44.00000 43.37500 45.75000 43.12500 42.62500 44.37500 43.75000 46.25000 46.87500 46.12500 47.25000 47.87500 45.25000 47.00000 43.87500 46.12500 45.75000 45.87500 46.37500 46.25000 46.37500 46.25000 47.00000 45.12500 46.25000 44.75000 45.37500 44.62500 45.62500 46.00000 45.00000 43.62500 42.62500 45.00000 44.37500 40.87500 42.00000 40.87500 41.50000 45.12500 46.12500 47.62500 47.00000 44.75000 46.87500 49.75000 51.37500 49.87500 49.00000 49.50000 47.00000 46.37500 45.00000 45.37500 46.25000 47.00000 47.50000 45.62500 43.37500 45.12500 47.12500 44.87500 47.62500 51.75000 47.00000 47.87500 44.62500 48.75000 45.87500 49.00000 49.50000 50.12500 51.50000 48.12500 47.25000 47.75000 46.50000 44.50000 43.75000 43.37500 46.37500 49.75000 47.25000 47.25000 46.87500 47.37500 46.12500 46.50000 48.25000 48.25000 48.50000 46.37500 47.12500 45.25000 44.87500 44.87500 47.12500 46.50000 47.50000 47.75000 45.87500 44.75000 44.62500 43.62500 45.12500 44.75000 46.75000 50.25000 48.37500 49.00000 49.25000 48.75000 49.75000 48.62500 48.62500 49.75000 45.75000 47.62500 49.87500 47.50000 49.00000 47.00000 47.37500 48.50000 44.25000 42.62500 45.75000 49.00000 49.50000 47.37500 47.12500 46.12500 47.50000 46.87500 45.12500 43.87500 42.87500 46.12500 48.87500 49.50000 45.12500 47.25000 44.37500 46.25000 42.62500 47.37500 46.62500 48.62500 46.00000 44.87500 41.25000 42.25000 44.12500 43.75000 41.87500 44.62500 44.25000 44.50000 44.25000 42.50000 42.50000 40.37500 39.62500 42.75000 45.50000 47.12500 46.62500 46.87500 44.12500 44.12500 41.87500 43.12500 42.75000 43.12500 45.37500 48.25000 48.37500 45.37500 44.37500 45.25000 45.50000 45.62500 44.12500 47.37500 47.87500 45.37500 44.12500 44.75000 47.12500 47.25000 48.12500 48.75000 49.12500 48.12500 47.25000 45.25000 42.12500 43.50000 44.75000 46.62500 47.37500 49.25000 46.12500 45.25000 43.50000 44.00000 42.87500 47.12500 41.87500 40.50000 42.75000 43.75000 45.75000 46.87500 49.87500 48.25000 47.62500 46.00000 45.75000 44.87500 43.25000 42.12500 44.25000 46.62500 46.62500 46.00000 43.62500 47.00000 45.87500 46.25000 45.25000 45.12500 42.62500 45.62500 44.25000 44.37500 46.50000 45.12500 44.00000 47.25000 46.12500 43.12500 45.37500 44.75000 45.62500 45.62500 46.25000 45.87500 47.00000 46.37500 42.50000 46.75000 44.75000 44.37500 46.75000 46.75000 45.87500 49.62500 47.75000 
0.00000 0.16366 0.18898 0.31339 0.25000 0.42258 0.25000 0.70553 0.75445 0.79620 0.98084 1.10093 0.80178 0.88641 1.01770 0.90633 1.74233 0.82240 1.32203 1.28782 1.43925 1.46080 1.48805 0.86086 0.97742 1.23111 1.38873 1.20638 1.82248 1.86126 1.56909 2.24354 1.90629 2.55607 1.90804 2.09112 1.88746 1.10901 1.58959 1.48504 1.35949 1.64140 1.41973 1.46918 1.42678 1.82981 1.61190 2.07020 0.49099 1.98600 1.65764 1.32288 1.97247 2.50312 2.22355 2.86606 1.86545 1.46918 2.15266 2.07880 1.58043 1.16401 0.94491 1.53239 0.74252 1.91796 2.44036 1.49329 2.20743 1.66302 2.17124 1.88982 1.97699 2.09964 2.08256 2.67553 2.74472 2.02440 2.35991 1.76271 1.23834 1.93418 1.50890 2.12079 1.76208 1.80030 1.60287 2.06101 2.30246 1.81265 2.05287 2.17073 2.08524 2.00000 1.96793 1.96169 1.60357 1.80710 1.79720 1.48805 2.53546 1.88746 1.70543 1.54616 1.00778 1.91796 2.32993 2.00669 2.20389 2.96859 1.58114 2.17945 1.38551 2.75000 1.96339 1.53239 1.23834 1.01660 2.16300 1.73141 1.39834 1.34878 1.93649 2.63518 2.16661 1.66838 1.54689 1.30931 1.90629 2.88469 1.84621 1.73656 1.25357 2.35234 1.29215 1.87797 1.66637 1.49329 2.06101 1.56696 1.72106 1.52362 1.73205 1.62500 2.16918 2.78027 3.10494 3.05274 2.21803 2.19374 2.03924 1.96793 2.14434 1.76714 1.46080 2.32993 2.06534 1.35538 1.46080 1.82676 2.61819 1.56696 1.32203 1.70870 2.14643 2.56653 1.57831 2.10229 1.30845 1.14856 0.92461 1.19523 1.08562 1.13291 1.49926 2.98209 3.09341 2.50312 2.07880 1.39434 1.56980 1.57477 2.29469 1.48730 1.98206 1.93418 2.66885 1.86844 2.38251 1.24553 1.41421 2.69258 2.13809 2.42706 0.84515 1.88923 3.32066 2.53546 1.34960 1.32203 1.49926 1.35538 2.89974 2.81855 1.43847 2.58257 1.62569 2.39372 1.55767 1.77029 2.18303 2.09591 2.59808 2.01279 2.32993 1.36849 1.54400 1.30589 1.51186 1.41421 1.48504 1.62500 1.75191 1.31950 2.75649 2.67762 1.71587 2.35991 1.55193 1.11803 1.33296 1.25000 1.18019 2.17894 2.27123 2.19374 1.65224 2.43074 2.20743 1.96396 2.18763 1.67705 1.94052 1.72947 1.97247 2.73168 1.41973 2.06804 1.90629 1.80030 2.17073 0.68139 1.52069 1.82003 2.36605 1.54616 2.00835 2.62372 1.66637 1.55767 2.66215 0.73193 1.23924 1.28174 1.23834 1.91796 1.58959 1.20915 1.85886 1.73205 2.03540 1.01660 1.91272 1.12500 1.50000 2.58731 1.90336 1.68436 1.65224 1.76714 1.45697 1.66905 0.93422 1.82003 1.53457 1.52069 1.73141 1.20915 1.88923 1.41342 2.33758 1.63049 2.86450 2.50535 1.74681 1.72947 1.99497 1.20915 1.42365 1.18019 2.19374 1.47600 1.69031 1.38793 1.51112 2.13600 1.95485 2.17484 1.52289 1.74681 1.12500 0.98990 1.09279 1.77721 2.24205 1.60843 1.46309 1.54400 2.05233 2.29858 1.85104 1.88746 1.78285 2.25149 1.21652 2.35234 2.72841 1.48730 1.31526 0.95898 1.31526 0.95898 1.17165 1.53239 2.41600 2.67553 2.53370 2.24205 2.34854 2.07020 2.13600 1.99944 2.42706 1.94340 2.27123 2.05070 2.48567 2.25198 1.94970 1.80710 1.80710 1.65831 2.38859 1.75000 2.29713 2.90589 3.89339 2.16918 1.91738 1.11803 0.64780 1.10901 1.65562 1.94052 1.93418 2.04361 2.60451 1.71131 1.71065 2.61179 1.57477 1.58959 2.54776 1.78723 2.57694 2.99963 2.05939 2.17073 1.81265 1.28782 1.86126 1.80030 2.10813 2.14174 1.98150 2.23407 1.42600 2.04361 2.71734 1.57477 2.25990 2.10389 1.48805 0.75000 1.81019 2.16248 1.22109 1.84923 2.19120 2.44173 2.47668 
# multiplicities and their stat errors of pdg 223 versus time
300.00000 293.12500 286.50000 281.00000 273.25000 266.87500 261.50000 255.75000 250.00000 243.62500 237.25000 230.50000 225.87500 220.37500 216.37500 213.00000 209.37500 205.75000 202.25000 196.25000 192.12500 188.25000 185.37500 182.62500 179.50000 176.87500 173.87500 171.00000 168.00000 165.25000 163.00000 159.50000 157.12500 154.62500 151.12500 147.25000 145.12500 144.50000 141.87500 140.50000 139.37500 137.50000 135.87500 135.12500 132.62500 131.12500 130.50000 130.87500 128.87500 127.62500 126.87500 125.75000 125.00000 123.62500 123.87500 123.75000 122.25000 120.87500 120.50000 120.37500 119.62500 118.12500 115.87500 115.75000 114.87500 114.12500 114.00000 115.00000 116.50000 116.00000 115.62500 114.25000 113.87500 112.75000 115.25000 113.62500 114.87500 115.37500 113.75000 113.62500 112.62500 114.25000 114.00000 113.87500 112.87500 112.87500 112.12500 111.87500 112.62500 112.62500 112.25000 111.87500 111.87500 113.00000 112.75000 111.75000 113.00000 113.25000 112.12500 112.12500 111.62500 110.75000 110.75000 109.75000 110.25000 109.75000 109.87500 111.62500 111.12500 112.75000 113.12500 112.50000 113.12500 113.12500 112.62500 113.12500 113.12500 110.50000 109.25000 110.62500 109.75000 109.25000 109.62500 109.62500 110.12500 111.37500 112.00000 112.25000 112.12500 113.62500 113.75000 115.37500 114.00000 113.00000 113.50000 111.37500 111.25000 112.00000 113.37500 113.87500 111.37500 110.62500 112.12500 110.37500 108.87500 109.87500 111.12500 112.75000 112.37500 111.25000 110.62500 111.12500 110.25000 111.12500 111.50000 112.37500 112.87500 112.87500 111.75000 111.62500 112.50000 112.62500 112.00000 112.87500 113.87500 113.12500 112.50000 112.00000 113.12500 112.12500 111.50000 110.87500 109.75000 110.00000 111.00000 111.12500 110.00000 110.12500 110.37500 111.25000 110.87500 112.12500 111.50000 109.12500 108.25000 109.00000 109.37500 108.50000 108.62500 108.00000 109.12500 110.37500 109.25000 109.62500 109.12500 109.50000 111.00000 110.62500 111.37500 111.12500 111.25000 111.62500 110.75000 111.25000 111.12500 110.37500 111.00000 110.25000 110.00000 109.25000 108.12500 108.62500 108.37500 108.87500 107.50000 107.87500 108.00000 109.25000 108.62500 109.12500 108.50000 108.50000 107.50000 106.25000 106.25000 104.87500 104.37500 105.25000 106.00000 106.50000 107.25000 107.25000 107.00000 106.37500 106.50000 106.25000 105.75000 106.50000 106.62500 106.25000 106.25000 107.25000 107.37500 106.62500 106.50000 106.12500 105.62500 106.12500 104.37500 104.50000 105.37500 106.25000 106.87500 106.25000 106.75000 107.87500 106.87500 107.37500 105.75000 105.62500 105.25000 104.87500 106.00000 105.87500 106.87500 106.87500 107.87500 108.87500 109.50000 108.50000 109.87500 109.87500 109.37500 111.62500 111.87500 111.37500 112.00000 111.87500 109.25000 108.37500 109.12500 108.62500 110.37500 110.62500 111.00000 110.50000 110.62500 109.75000 111.12500 113.00000 113.87500 114.37500 114.37500 115.75000 116.37500 115.87500 115.75000 115.87500 115.50000 115.87500 117.87500 116.75000 116.62500 115.87500 114.50000 114.75000 114.12500 114.25000 113.75000 113.50000 113.62500 114.87500 114.25000 115.25000 115.87500 115.62500 114.00000 114.62500 113.87500 113.12500 111.87500 112.75000 112.62500 111.87500 111.62500 111.50000 111.87500 110.87500 112.62500 111.87500 112.50000 113.12500 111.12500 112.37500 112.00000 112.75000 112.25000 112.62500 112.37500 112.00000 112.12500 111.62500 111.37500 110.75000 112.00000 112.75000 113.25000 111.75000 111.37500 111.50000 112.12500 112.12500 110.87500 112.50000 112.37500 110.50000 109.62500 109.75000 110.12500 111.62500 112.75000 112.87500 113.25000 113.25000 114.12500 113.37500 112.75000 113.25000 111.50000 111.62500 112.37500 110.62500 111.62500 110.75000 110.87500 109.25000 110.37500 111.62500 111.87500 112.37500 112.75000 112.25000 113.25000 113.37500 113.75000 112.00000 112.50000 113.12500 113.25000 111.50000 109.75000 109.37500 109.00000 109.00000 110.00000 110.75000 111.00000 109.75000 110.00000 110.00000 111.75000 
0.00000 0.89518 1.06904 0.84515 1.26421 1.45697 1.72171 1.80030 1.91796 1.59169 1.33296 1.61466 1.67372 1.49926 1.61397 1.83225 1.66838 2.01556 2.27368 2.17740 1.89395 1.33296 1.71065 1.87023 1.34960 1.18679 0.85435 1.60357 1.43925 1.54400 1.32288 1.45160 1.34214 1.61397 2.15835 1.97981 2.06534 1.84197 1.54038 1.03510 1.10093 1.38873 1.41973 1.35538 1.13291 1.24553 1.86126 1.44466 1.85585 2.17894 1.93130 2.18559 2.04416 2.29858 2.14174 2.25792 2.11077 1.94052 2.67929 2.82171 2.25149 2.49598 1.96793 2.07666 2.45995 2.79309 2.79668 3.18479 2.39046 2.32225 2.05233 2.65081 2.63518 2.25792 2.18559 3.10494 2.42338 3.48946 3.07496 2.59765 2.45631 2.10229 1.77281 2.20743 2.37876 2.64195 3.06150 3.67150 3.36970 3.45862 3.53427 3.85652 3.97060 3.95511 4.22894 3.73569 3.16792 2.82685 2.86255 3.09630 2.99367 2.88314 2.95653 3.07496 2.88933 3.17214 3.75803 3.22345 2.62160 2.56870 2.72841 2.93987 3.06732 2.70870 2.51380 2.41600 2.41600 2.69921 2.30489 2.54907 2.20996 2.28153 1.99944 2.19527 1.95884 1.42600 1.76271 1.86844 2.31021 2.62500 2.12762 2.17073 1.93649 1.76271 2.74513 2.36747 2.06804 1.94569 2.09538 2.12500 2.24354 2.10389 1.82676 2.20339 2.47442 2.23157 1.88450 1.83955 1.65764 1.61190 0.86474 1.60843 1.61190 1.60843 1.76271 1.83164 1.82676 1.66302 1.50890 1.51112 1.80278 1.72106 2.04416 2.18303 2.39372 2.48163 1.99105 2.62543 1.98600 1.51702 1.16496 1.32877 1.75000 2.18763 2.18763 2.73494 2.71898 3.19842 2.73168 2.32801 2.35613 2.00390 1.99105 2.19933 2.47668 2.45677 2.39745 2.07020 1.88923 1.92725 1.95884 2.03485 1.97077 1.93592 1.87500 2.44219 2.65249 2.58386 2.25149 2.65544 2.82052 3.53522 3.51400 2.94443 3.01447 2.93341 3.25686 3.45248 2.87228 3.27736 2.72841 2.96971 3.10494 2.93037 2.77102 2.83119 2.76457 2.28153 1.87023 2.16661 1.94569 1.91796 2.12132 1.60078 1.83955 1.99497 2.54206 2.29713 2.16300 1.21008 1.73977 1.27825 1.47600 1.53457 1.75255 2.49106 2.06804 2.33758 2.52797 2.22606 2.31262 2.38110 2.02606 2.30634 2.07880 2.58040 2.55607 2.58040 2.07827 1.95485 1.61397 1.60078 1.00778 1.08150 1.06486 1.90336 1.77721 1.37500 1.67705 1.43847 0.99553 0.83318 1.41421 1.30161 1.57477 1.30161 1.32877 1.17165 1.18019 1.43925 1.45697 1.84621 1.83164 1.08459 0.76619 1.14856 1.87083 1.72624 2.05939 1.59169 1.66302 1.75191 2.06101 1.85104 1.42678 1.98206 1.95428 2.05939 1.63049 1.75255 2.03046 2.14591 2.19527 2.28153 2.19527 1.73656 1.67705 1.48128 2.47848 2.41600 2.60108 2.54074 2.66550 2.82487 2.79029 3.09233 3.00854 3.46281 3.03991 3.41739 3.48946 3.54279 3.52415 3.45765 3.59780 3.69815 3.68394 3.36440 3.14777 2.98471 2.71528 2.80147 3.14494 2.76740 3.12214 2.75162 2.25545 2.08256 1.66838 2.07397 2.42752 2.19120 2.48881 2.65880 3.24037 2.75000 2.82685 2.46357 2.16248 1.84197 1.72624 1.70018 2.57000 2.91394 3.04138 3.01040 2.88933 2.76296 2.81538 2.71241 2.53854 2.72185 2.75446 2.74513 2.59765 2.65922 2.99963 2.64406 2.66215 1.74169 1.84923 1.89395 1.88746 2.08524 2.11658 2.05233 1.93418 1.94340 1.65831 1.67905 1.87023 1.87976 1.51112 1.99777 2.14174 2.01556 1.70018 1.74169 1.43225 1.45083 1.96169 1.69821 1.92493 1.45083 1.48504 1.43925 1.80278 1.36849 1.57831 1.97303 1.98881 1.96339 1.91796 2.17124 1.99105 2.16918 2.02661 1.79035 2.01778 2.13809 2.61691 


==> anc/README.md <==
# README

`anc` directory contains data files of plots. Directory files in `anc` matching (the beginning) of respective plots.

See header comments (marked by `#`) in the data files for more details on data formatting.

SMASH version used for this work is SMASH-2.0.1.

==> anc/box_yields_vs_time/analytic_2to2.txt <==
t [fm/c]  p  d   d'  total B
0 60 0 0 120
0.2 59.5933 0.140416 0.266322 120
0.4 59.2252 0.405306 0.369469 120
0.6 58.8777 0.690791 0.431483 120
0.8 58.5459 0.972179 0.481944 120
1 58.228 1.24387 0.528108 120
1.2 57.9233 1.50488 0.571809 120
1.4 57.6311 1.75532 0.613558 120
1.6 57.3509 1.99555 0.653542 120
1.8 57.0821 2.22599 0.691861 120
2 56.8243 2.44706 0.728594 120
2.2 56.577 2.65915 0.763812 120
2.4 56.3398 2.86264 0.797581 120
2.6 56.1122 3.05788 0.829963 120
2.8 55.8937 3.24523 0.861019 120
3 55.6842 3.42503 0.890804 120
3.2 55.4831 3.59757 0.919374 120
3.4 55.2901 3.76317 0.946779 120
3.6 55.1048 3.92211 0.97307 120
3.8 54.927 4.07467 0.998294 120
4 54.7564 4.22112 1.02249 120
4.2 54.5926 4.3617 1.04572 120
4.4 54.4353 4.49666 1.068 120
4.6 54.2844 4.62622 1.08938 120
4.8 54.1395 4.75062 1.10991 120
5 54.0003 4.87005 1.1296 120
5.2 53.8668 4.98473 1.14851 120
5.4 53.7385 5.09484 1.16665 120
5.6 53.6154 5.20058 1.18407 120
5.8 53.4971 5.30211 1.20079 120
6 53.3835 5.39962 1.21685 120
6.2 53.2745 5.49326 1.23226 120
6.4 53.1698 5.58318 1.24705 120
6.6 53.0692 5.66955 1.26126 120
6.8 52.9726 5.7525 1.2749 120
7 52.8798 5.83217 1.288 120
7.2 52.7907 5.9087 1.30058 120
7.4 52.7052 5.9822 1.31265 120
7.6 52.623 6.0528 1.32425 120
7.8 52.544 6.12061 1.33539 120
8 52.4682 6.18575 1.34608 120
8.2 52.3953 6.24833 1.35636 120
8.4 52.3253 6.30844 1.36622 120
8.6 52.2581 6.36619 1.3757 120
8.8 52.1935 6.42166 1.3848 120
9 52.1315 6.47495 1.39354 120
9.2 52.0719 6.52615 1.40194 120
9.4 52.0147 6.57534 1.41001 120
9.6 51.9596 6.62259 1.41776 120
9.8 51.9068 6.66799 1.4252 120
10 51.856 6.71161 1.43235 120
10.2 51.8073 6.75352 1.43922 120
10.4 51.7604 6.79379 1.44582 120
10.6 51.7154 6.83248 1.45215 120
10.8 51.6721 6.86965 1.45824 120
11 51.6305 6.90536 1.46409 120
11.2 51.5906 6.93968 1.46971 120
11.4 51.5522 6.97265 1.47511 120
11.6 51.5154 7.00433 1.4803 120
11.8 51.4799 7.03478 1.48529 120
12 51.4459 7.06403 1.49008 120
12.2 51.4132 7.09214 1.49468 120
12.4 51.3818 7.11915 1.4991 120
12.6 51.3516 7.1451 1.50335 120
12.8 51.3225 7.17004 1.50743 120
13 51.2946 7.19401 1.51135 120
13.2 51.2678 7.21704 1.51512 120
13.4 51.2421 7.23917 1.51874 120
13.6 51.2174 7.26043 1.52222 120
13.8 51.1936 7.28087 1.52556 120
14 51.1707 7.3005 1.52877 120
14.2 51.1488 7.31938 1.53186 120
14.4 51.1277 7.33751 1.53482 120
14.6 51.1074 7.35494 1.53767 120
14.8 51.0879 7.37168 1.54041 120
15 51.0692 7.38778 1.54305 120
15.2 51.0512 7.40325 1.54557 120
15.4 51.0339 7.41811 1.548 120
15.6 51.0173 7.43239 1.55034 120
15.8 51.0013 7.44612 1.55258 120
16 50.9859 7.45931 1.55474 120
16.2 50.9712 7.47199 1.55681 120
16.4 50.957 7.48417 1.55881 120
16.6 50.9434 7.49588 1.56072 120
16.8 50.9303 7.50714 1.56256 120
17 50.9177 7.51795 1.56433 120
17.2 50.9056 7.52834 1.56603 120
17.4 50.894 7.53833 1.56766 120
17.6 50.8828 7.54793 1.56923 120
17.8 50.8721 7.55716 1.57073 120
18 50.8618 7.56602 1.57218 120
18.2 50.8519 7.57455 1.57358 120
18.4 50.8424 7.58273 1.57491 120
18.6 50.8332 7.5906 1.5762 120
18.8 50.8244 7.59817 1.57744 120
19 50.8159 7.60544 1.57862 120
19.2 50.8078 7.61243 1.57977 120
19.4 50.8 7.61914 1.58086 120
19.6 50.7925 7.62559 1.58192 120
19.8 50.7853 7.6318 1.58293 120



==> anc/box_yields_vs_time/analytic_3to2.txt <==
t [fm/c]  p  d   total B
0 60 0 120
0.2 58.0382 1.96183 120
0.4 56.5721 3.42791 120
0.6 55.4664 4.53357 120
0.8 54.6269 5.37314 120
1 53.9861 6.01395 120
1.2 53.495 6.50498 120
1.4 53.1176 6.88236 120
1.6 52.8269 7.17306 120
1.8 52.6026 7.39738 120
2 52.4293 7.57072 120
2.2 52.2952 7.7048 120
2.4 52.1914 7.8086 120
2.6 52.111 7.88901 120
2.8 52.0487 7.95132 120
3 52.0004 7.99964 120
3.2 51.9629 8.03711 120
3.4 51.9338 8.06617 120
3.6 51.9113 8.08872 120
3.8 51.8938 8.10622 120
4 51.8802 8.1198 120
4.2 51.8697 8.13033 120
4.4 51.8615 8.13851 120
4.6 51.8551 8.14486 120
4.8 51.8502 8.14979 120
5 51.8464 8.15361 120
5.2 51.8434 8.15658 120
5.4 51.8411 8.15889 120
5.6 51.8393 8.16067 120
5.8 51.8379 8.16206 120
6 51.8369 8.16314 120
6.2 51.836 8.16398 120
6.4 51.8354 8.16463 120
6.6 51.8349 8.16513 120
6.8 51.8345 8.16552 120
7 51.8342 8.16583 120
7.2 51.8339 8.16606 120
7.4 51.8338 8.16625 120
7.6 51.8336 8.16639 120
7.8 51.8335 8.1665 120
8 51.8334 8.16658 120
8.2 51.8333 8.16665 120
8.4 51.8333 8.1667 120
8.6 51.8333 8.16674 120
8.8 51.8332 8.16677 120
9 51.8332 8.1668 120
9.2 51.8332 8.16682 120
9.4 51.8332 8.16683 120
9.6 51.8332 8.16684 120
9.8 51.8331 8.16685 120
10 51.8331 8.16686 120
10.2 51.8331 8.16686 120
10.4 51.8331 8.16687 120
10.6 51.8331 8.16687 120
10.8 51.8331 8.16687 120
11 51.8331 8.16688 120
11.2 51.8331 8.16688 120
11.4 51.8331 8.16688 120
11.6 51.8331 8.16688 120
11.8 51.8331 8.16688 120
12 51.8331 8.16688 120
12.2 51.8331 8.16688 120
12.4 51.8331 8.16688 120
12.6 51.8331 8.16688 120
12.8 51.8331 8.16688 120
13 51.8331 8.16688 120
13.2 51.8331 8.16688 120
13.4 51.8331 8.16688 120
13.6 51.8331 8.16688 120
13.8 51.8331 8.16688 120
14 51.8331 8.16688 120
14.2 51.8331 8.16688 120
14.4 51.8331 8.16688 120
14.6 51.8331 8.16688 120
14.8 51.8331 8.16688 120
15 51.8331 8.16688 120
15.2 51.8331 8.16688 120
15.4 51.8331 8.16688 120
15.6 51.8331 8.16688 120
15.8 51.8331 8.16688 120
16 51.8331 8.16688 120
16.2 51.8331 8.16688 120
16.4 51.8331 8.16688 120
16.6 51.8331 8.16688 120
16.8 51.8331 8.16688 120
17 51.8331 8.16688 120
17.2 51.8331 8.16688 120
17.4 51.8331 8.16688 120
17.6 51.8331 8.16688 120
17.8 51.8331 8.16688 120
18 51.8331 8.16688 120
18.2 51.8331 8.16688 120
18.4 51.8331 8.16688 120
18.6 51.8331 8.16688 120
18.8 51.8331 8.16688 120
19 51.8331 8.16688 120
19.2 51.8331 8.16688 120
19.4 51.8331 8.16688 120
19.6 51.8331 8.16688 120
19.8 51.8331 8.16688 120
#
## t [fm/c]  N(p+n)  d   total B
#0     120      0        120
#0.2   116.076  1.96183  120
#0.4   113.144  3.42791  120
#0.6   110.933  4.53357  120
#0.8   109.254  5.37314  120
#1     107.972  6.01395  120
#1.2   106.99   6.50498  120
#1.4   106.235  6.88236  120
#1.6   105.654  7.17306  120
#1.8   105.205  7.39738  120
#2     104.859  7.57072  120
#2.2   104.59   7.7048   120
#2.4   104.383  7.8086   120
#2.6   104.222  7.88901  120
#2.8   104.097  7.95132  120
#3     104.001  7.99964  120
#3.2   103.926  8.03711  120
#3.4   103.868  8.06617  120
#3.6   103.823  8.08872  120
#3.8   103.788  8.10622  120
#4     103.76   8.1198   120
#4.2   103.739  8.13033  120
#4.4   103.723  8.13851  120
#4.6   103.71   8.14486  120
#4.8   103.7    8.14979  120
#5     103.693  8.15361  120
#5.2   103.687  8.15658  120
#5.4   103.682  8.15889  120
#5.6   103.679  8.16067  120
#5.8   103.676  8.16206  120
#6     103.674  8.16314  120
#6.2   103.672  8.16398  120
#6.4   103.671  8.16463  120
#6.6   103.67   8.16513  120
#6.8   103.669  8.16552  120
#7     103.668  8.16583  120
#7.2   103.668  8.16606  120
#7.4   103.668  8.16625  120
#7.6   103.667  8.16639  120
#7.8   103.667  8.1665   120
#8     103.667  8.16658  120
#8.2   103.667  8.16665  120
#8.4   103.667  8.1667   120
#8.6   103.667  8.16674  120
#8.8   103.666  8.16677  120
#9     103.666  8.1668   120
#9.2   103.666  8.16682  120
#9.4   103.666  8.16683  120
#9.6   103.666  8.16684  120
#9.8   103.666  8.16685  120
#10    103.666  8.16686  120
#10.2  103.666  8.16686  120
#10.4  103.666  8.16687  120
#10.6  103.666  8.16687  120
#10.8  103.666  8.16687  120
#11    103.666  8.16688  120
#11.2  103.666  8.16688  120
#11.4  103.666  8.16688  120
#11.6  103.666  8.16688  120
#11.8  103.666  8.16688  120
#12    103.666  8.16688  120
#12.2  103.666  8.16688  120
#12.4  103.666  8.16688  120
#12.6  103.666  8.16688  120
#12.8  103.666  8.16688  120
#13    103.666  8.16688  120
#13.2  103.666  8.16688  120
#13.4  103.666  8.16688  120
#13.6  103.666  8.16688  120
#13.8  103.666  8.16688  120
#14    103.666  8.16688  120
#14.2  103.666  8.16688  120
#14.4  103.666  8.16688  120
#14.6  103.666  8.16688  120
#14.8  103.666  8.16688  120
#15    103.666  8.16688  120
#15.2  103.666  8.16688  120
#15.4  103.666  8.16688  120
#15.6  103.666  8.16688  120
#15.8  103.666  8.16688  120
#16    103.666  8.16688  120
#16.2  103.666  8.16688  120
#16.4  103.666  8.16688  120
#16.6  103.666  8.16688  120
#16.8  103.666  8.16688  120
#17    103.666  8.16688  120
#17.2  103.666  8.16688  120
#17.4  103.666  8.16688  120
#17.6  103.666  8.16688  120
#17.8  103.666  8.16688  120
#18    103.666  8.16688  120
#18.2  103.666  8.16688  120
#18.4  103.666  8.16688  120
#18.6  103.666  8.16688  120
#18.8  103.666  8.16688  120
#19    103.666  8.16688  120
#19.2  103.666  8.16688  120
#19.4  103.666  8.16688  120
#19.6  103.666  8.16688  120
#19.8  103.666  8.16688  120


==> anc/box_yields_vs_time/geometric_2to2/mult_d_vertical.txt <==
#  from_Jan/send dima/geo/mult.txt
# time [fm/c]   multiplicity of 1000010020 at |y| < 0.5
     0.00000      0.00000      0.00000
     1.00000     15.37500      1.87023
     2.00000     26.37500      1.22383
     3.00000     36.87500      2.66885
     4.00000     42.12500      2.52443
     5.00000     48.87500      2.47442
     6.00000     51.87500      2.95464
     7.00000     55.25000      1.99777
     8.00000     59.25000      2.03321
     9.00000     60.25000      2.05070
    10.00000     63.12500      3.88421
    11.00000     64.37500      3.41707
    12.00000     64.37500      2.36747
    13.00000     63.37500      2.59076
    14.00000     67.87500      2.62840
    15.00000     70.75000      2.33567
    16.00000     71.75000      2.39605
    17.00000     70.12500      2.79947
    18.00000     72.87500      2.53150
    19.00000     74.87500      1.64140
    20.00000     73.12500      1.28782
    21.00000     71.62500      1.34878
    22.00000     74.00000      1.99105
    23.00000     70.50000      2.49285
    24.00000     71.00000      2.40535
    25.00000     67.37500      2.10389
    26.00000     70.50000      2.47126
    27.00000     69.50000      2.10442
    28.00000     72.62500      1.85104
    29.00000     70.12500      1.00778
    30.00000     68.00000      1.64751
    31.00000     67.25000      2.51957
    32.00000     69.12500      3.72941
    33.00000     68.50000      2.37547
    34.00000     69.00000      2.53546
    35.00000     69.37500      2.22757
    36.00000     71.12500      2.53150
    37.00000     73.25000      2.93835
    38.00000     73.12500      1.07633
    39.00000     75.75000      2.92617
    40.00000     73.25000      2.66425
    41.00000     72.50000      2.07020
    42.00000     70.87500      3.41968
    43.00000     70.25000      2.97459
    44.00000     67.37500      3.02335
    45.00000     67.75000      3.60431
    46.00000     70.75000      3.97649
    47.00000     70.00000      2.97009
    48.00000     71.75000      2.44036
    49.00000     71.37500      2.73168
    50.00000     72.50000      3.91426
    51.00000     70.37500      2.63857
    52.00000     75.37500      2.21148
    53.00000     73.37500      3.09341
    54.00000     77.00000      2.28348
    55.00000     75.75000      4.35378
    56.00000     77.87500      3.55788
    57.00000     75.50000      2.63899
    58.00000     71.87500      2.67553
    59.00000     72.37500      1.85104
    60.00000     69.87500      1.94970
    61.00000     73.25000      1.81019
    62.00000     72.25000      2.12762
    63.00000     73.25000      2.86450
    64.00000     70.62500      2.94556
    65.00000     72.87500      2.68220
    66.00000     74.25000      2.93227
    67.00000     74.37500      2.12920
    68.00000     75.87500      1.54038
    69.00000     72.75000      1.57831
    70.00000     70.87500      2.04797
    71.00000     72.37500      2.35234
    72.00000     70.75000      2.46946
    73.00000     71.87500      1.54038
    74.00000     70.25000      1.88746
    75.00000     71.50000      2.27565
    76.00000     72.62500      3.33240
    77.00000     74.62500      3.72222
    78.00000     70.25000      2.55476
    79.00000     67.75000      2.79508
    80.00000     67.00000      2.36039
    81.00000     69.87500      2.72841
    82.00000     69.12500      2.40117
    83.00000     69.12500      2.75446
    84.00000     70.25000      3.12679
    85.00000     65.50000      2.98807
    86.00000     67.62500      3.02925
    87.00000     69.37500      3.31629
    88.00000     69.37500      3.04688
    89.00000     68.75000      1.93418
    90.00000     68.50000      2.35281
    91.00000     69.62500      2.75122
    92.00000     75.50000      2.22807
    93.00000     73.25000      2.17740
    94.00000     75.12500      2.59421
    95.00000     72.62500      2.43441
    96.00000     73.75000      2.34330
    97.00000     76.00000      3.14529
    98.00000     70.62500      3.26747
    99.00000     74.00000      3.35942
   100.00000     73.75000      2.96859
   101.00000     68.50000      3.12250
   102.00000     70.00000      3.62531
   103.00000     71.87500      2.53854
   104.00000     72.62500      2.79628
   105.00000     72.50000      2.74513
   106.00000     72.25000      2.03321
   107.00000     71.37500      2.65880
   108.00000     72.75000      1.70870
   109.00000     76.87500      2.26335
   110.00000     73.87500      2.26335
   111.00000     71.12500      1.34214
   112.00000     68.50000      3.25686
   113.00000     75.75000      2.93835
   114.00000     70.50000      3.11677
   115.00000     70.62500      2.66550
   116.00000     73.62500      2.03485
   117.00000     70.50000      2.97009
   118.00000     74.00000      3.09954
   119.00000     74.12500      3.49202
   120.00000     66.87500      2.35613
   121.00000     71.62500      1.60287
   122.00000     73.12500      1.24553
   123.00000     73.25000      1.97077
   124.00000     73.87500      1.94052
   125.00000     75.75000      2.67094
   126.00000     71.25000      1.47297
   127.00000     70.12500      1.39434
   128.00000     68.12500      2.19120
   129.00000     71.37500      1.86066
   130.00000     70.75000      2.41831
   131.00000     69.87500      3.57790
   132.00000     70.37500      3.44828
   133.00000     70.25000      1.62294
   134.00000     70.25000      2.12762
   135.00000     71.12500      2.12500
   136.00000     69.12500      2.33328
   137.00000     66.50000      1.98206
   138.00000     70.50000      2.79029
   139.00000     72.62500      3.12214
   140.00000     70.50000      2.97610
   141.00000     73.50000      1.78285
   142.00000     73.25000      2.31262
   143.00000     68.75000      2.88314
   144.00000     68.62500      3.08763
   145.00000     70.25000      2.18559
   146.00000     70.75000      2.69755
   147.00000     71.25000      1.64480
   148.00000     73.50000      3.48466
   149.00000     70.50000      2.58429
   150.00000     70.62500      2.07827
   151.00000     71.37500      2.98172
   152.00000     67.37500      2.66550
   153.00000     71.37500      2.57694
   154.00000     69.37500      2.67887
   155.00000     71.75000      2.67094
   156.00000     73.00000      1.88035
   157.00000     72.00000      2.29129
   158.00000     71.00000      2.36039
   159.00000     69.37500      3.36970
   160.00000     71.12500      2.19120
   161.00000     70.00000      3.50510
   162.00000     70.12500      3.13071
   163.00000     73.12500      4.05074
   164.00000     67.50000      2.92770
   165.00000     70.62500      3.35377
   166.00000     69.25000      3.47311
   167.00000     70.50000      3.64005
   168.00000     69.62500      2.21954
   169.00000     72.87500      2.94859
   170.00000     74.87500      2.35613
   171.00000     75.75000      2.96256
   172.00000     72.00000      3.87759
   173.00000     73.75000      3.89482
   174.00000     75.62500      3.01743
   175.00000     74.62500      2.75770
   176.00000     72.12500      2.22355
   177.00000     74.37500      2.88430
   178.00000     72.50000      2.47848
   179.00000     68.12500      2.33328
   180.00000     71.75000      3.26097
   181.00000     74.25000      2.80147
   182.00000     70.25000      2.31262
   183.00000     71.00000      2.24404
   184.00000     69.50000      1.73205
   185.00000     67.50000      2.12972
   186.00000     69.50000      2.13809
   187.00000     70.50000      1.74233
   188.00000     69.87500      1.82676
   189.00000     68.37500      2.56304
   190.00000     69.37500      2.16248
   191.00000     68.00000      2.18763
   192.00000     66.00000      2.82211
   193.00000     69.75000      2.72390
   194.00000     70.00000      2.54250
   195.00000     70.50000      3.84986
   196.00000     69.25000      1.82003
   197.00000     71.37500      3.01151
   198.00000     72.25000      4.12635
   199.00000     69.12500      2.81220
   200.00000     67.25000      3.42131


==> anc/box_yields_vs_time/geometric_2to2/mult_p_vertical.txt <==
#  from_Jan/send dima/geo/mult.txt
# time [fm/c]   multiplicity of 2212 at |y| < 0.5
     0.00000    600.00000      0.00000
     1.00000    578.62500      1.91738
     2.00000    564.87500      1.71587
     3.00000    552.87500      2.99665
     4.00000    546.12500      2.15835
     5.00000    539.87500      2.62160
     6.00000    533.75000      2.54776
     7.00000    530.25000      1.84923
     8.00000    528.75000      2.00669
     9.00000    523.37500      3.15627
    10.00000    522.87500      4.08585
    11.00000    519.37500      3.86808
    12.00000    520.00000      3.31662
    13.00000    519.25000      3.17777
    14.00000    516.25000      2.23407
    15.00000    515.62500      1.52289
    16.00000    511.62500      2.21954
    17.00000    513.37500      3.15061
    18.00000    511.37500      2.52797
    19.00000    508.00000      1.96396
    20.00000    509.75000      1.52069
    21.00000    510.62500      1.48730
    22.00000    509.87500      2.64195
    23.00000    513.87500      2.37876
    24.00000    514.00000      1.70084
    25.00000    515.00000      1.67971
    26.00000    514.00000      1.93649
    27.00000    515.62500      2.36747
    28.00000    512.87500      1.56339
    29.00000    512.00000      2.58429
    30.00000    515.12500      2.62840
    31.00000    515.37500      3.27293
    32.00000    513.62500      2.78348
    33.00000    513.37500      3.05858
    34.00000    516.37500      2.22757
    35.00000    513.87500      2.27908
    36.00000    512.00000      2.83473
    37.00000    511.00000      2.65249
    38.00000    510.12500      1.79720
    39.00000    507.87500      2.55956
    40.00000    509.37500      2.87810
    41.00000    511.12500      2.37124
    42.00000    511.37500      3.36970
    43.00000    513.00000      3.36473
    44.00000    515.75000      3.35277
    45.00000    515.62500      4.19156
    46.00000    512.87500      4.09458
    47.00000    517.12500      3.51241
    48.00000    512.50000      3.54058
    49.00000    512.75000      3.00446
    50.00000    510.37500      3.71742
    51.00000    511.75000      3.79262
    52.00000    508.00000      2.90934
    53.00000    509.00000      3.00000
    54.00000    506.37500      2.58386
    55.00000    506.37500      4.42774
    56.00000    505.00000      3.95511
    57.00000    507.87500      1.90336
    58.00000    510.12500      2.43807
    59.00000    511.87500      1.99497
    60.00000    513.12500      2.27123
    61.00000    511.50000      2.06155
    62.00000    510.00000      1.69031
    63.00000    510.62500      2.53502
    64.00000    511.62500      2.74472
    65.00000    510.00000      2.61861
    66.00000    510.37500      2.40489
    67.00000    509.12500      2.28690
    68.00000    509.50000      1.25357
    69.00000    508.50000      1.87083
    70.00000    511.00000      2.07880
    71.00000    513.75000      2.52664
    72.00000    512.00000      2.34521
    73.00000    510.87500      2.03046
    74.00000    510.87500      2.30246
    75.00000    511.12500      2.79947
    76.00000    513.62500      3.53016
    77.00000    511.25000      2.98658
    78.00000    511.37500      2.82171
    79.00000    514.87500      2.86878
    80.00000    516.25000      2.75649
    81.00000    514.12500      2.73494
    82.00000    516.37500      3.20679
    83.00000    516.25000      2.20996
    84.00000    515.00000      3.12821
    85.00000    519.12500      3.37235
    86.00000    515.62500      3.66420
    87.00000    514.87500      3.73897
    88.00000    513.50000      3.32200
    89.00000    517.00000      2.12132
    90.00000    515.25000      2.46221
    91.00000    513.50000      3.23485
    92.00000    509.75000      2.78869
    93.00000    511.00000      2.09591
    94.00000    508.62500      2.46357
    95.00000    508.37500      3.15627
    96.00000    509.62500      3.30009
    97.00000    509.87500      3.22622
    98.00000    509.12500      2.96068
    99.00000    509.37500      3.44828
   100.00000    510.62500      4.94591
   101.00000    511.50000      4.00446
   102.00000    513.62500      3.58537
   103.00000    513.75000      2.83316
   104.00000    511.25000      1.91563
   105.00000    512.37500      2.58386
   106.00000    512.75000      2.39605
   107.00000    509.50000      3.24037
   108.00000    508.50000      1.85164
   109.00000    506.50000      1.81265
   110.00000    508.75000      2.22606
   111.00000    512.50000      1.55839
   112.00000    511.62500      2.87189
   113.00000    508.25000      3.21131
   114.00000    512.12500      2.56653
   115.00000    514.37500      2.14591
   116.00000    511.75000      2.08524
   117.00000    512.62500      2.98770
   118.00000    512.50000      3.77964
   119.00000    510.00000      3.00000
   120.00000    514.87500      2.21551
   121.00000    511.50000      1.75255
   122.00000    509.12500      1.81696
   123.00000    508.75000      2.15266
   124.00000    511.12500      1.83651
   125.00000    508.87500      2.84377
   126.00000    511.75000      2.02440
   127.00000    512.37500      2.27516
   128.00000    512.37500      3.32167
   129.00000    513.12500      2.23157
   130.00000    513.75000      3.13819
   131.00000    513.62500      3.08763
   132.00000    514.37500      2.55607
   133.00000    513.62500      2.00835
   134.00000    514.25000      1.79035
   135.00000    512.25000      2.29713
   136.00000    515.37500      1.93592
   137.00000    518.00000      2.16300
   138.00000    515.12500      2.66885
   139.00000    511.37500      3.15627
   140.00000    512.00000      3.46410
   141.00000    510.00000      1.75255
   142.00000    509.62500      1.88923
   143.00000    513.37500      2.38999
   144.00000    513.62500      3.30009
   145.00000    511.75000      2.48388
   146.00000    512.87500      1.88450
   147.00000    511.37500      2.78989
   148.00000    511.50000      3.16792
   149.00000    512.37500      3.45862
   150.00000    514.50000      2.64575
   151.00000    512.37500      2.80266
   152.00000    514.50000      2.89704
   153.00000    511.25000      3.29908
   154.00000    511.12500      3.76278
   155.00000    511.25000      2.58947
   156.00000    510.62500      2.48522
   157.00000    512.00000      2.04416
   158.00000    511.37500      2.67887
   159.00000    513.25000      3.35809
   160.00000    512.62500      2.60451
   161.00000    514.62500      3.70298
   162.00000    513.62500      3.60029
   163.00000    511.00000      3.86375
   164.00000    516.75000      3.32066
   165.00000    513.00000      3.68879
   166.00000    512.25000      3.89482
   167.00000    512.25000      3.88564
   168.00000    512.87500      2.51735
   169.00000    509.12500      2.45995
   170.00000    507.62500      2.84691
   171.00000    510.50000      3.56571
   172.00000    510.75000      3.95849
   173.00000    508.87500      4.55301
   174.00000    507.00000      3.99553
   175.00000    508.25000      3.49362
   176.00000    509.37500      2.50669
   177.00000    511.12500      3.08474
   178.00000    511.12500      2.60108
   179.00000    513.37500      2.09538
   180.00000    511.87500      2.26335
   181.00000    510.87500      2.34092
   182.00000    514.00000      2.08738
   183.00000    515.00000      1.37581
   184.00000    514.50000      1.65831
   185.00000    516.37500      1.55767
   186.00000    513.87500      2.21551
   187.00000    514.87500      2.14174
   188.00000    512.37500      2.85318
   189.00000    514.62500      2.93341
   190.00000    514.00000      2.79029
   191.00000    516.12500      2.58731
   192.00000    516.25000      2.80783
   193.00000    512.87500      2.68885
   194.00000    512.50000      2.62543
   195.00000    511.12500      3.96610
   196.00000    515.62500      2.68553
   197.00000    511.50000      3.95962
   198.00000    512.25000      4.59717
   199.00000    514.12500      3.84261
   200.00000    515.25000      3.71652


==> anc/box_yields_vs_time/stochastic_2to2/mult_d_vertical.txt <==
#  from_Jan/send dima/str_2to2/mult.txt
# time [fm/c]   multiplicity of 1000010020 at |y| < 0.5
     0.00000      0.00000      0.00000
     1.00000     13.12500      0.89518
     2.00000     26.12500      1.27388
     3.00000     36.62500      2.49240
     4.00000     47.50000      2.97009
     5.00000     55.37500      2.20339
     6.00000     56.87500      2.55956
     7.00000     58.87500      3.32972
     8.00000     63.37500      2.96971
     9.00000     69.62500      3.22898
    10.00000     67.37500      2.34473
    11.00000     68.62500      2.54907
    12.00000     69.62500      3.19563
    13.00000     69.50000      3.08800
    14.00000     69.62500      3.02925
    15.00000     71.12500      2.84377
    16.00000     72.12500      1.96793
    17.00000     71.37500      2.09538
    18.00000     72.87500      2.66885
    19.00000     73.12500      2.36369
    20.00000     73.50000      3.51019
    21.00000     70.00000      2.88469
    22.00000     69.75000      1.75000
    23.00000     70.00000      2.07880
    24.00000     69.87500      3.83330
    25.00000     72.37500      3.93672
    26.00000     71.87500      2.78027
    27.00000     73.87500      2.60794
    28.00000     70.12500      2.12500
    29.00000     74.00000      2.69258
    30.00000     68.37500      2.23557


==> anc/box_yields_vs_time/stochastic_2to2/mult_p_vertical.txt <==
#  from_Jan/send dima/str_2to2/mult.txt
# time [fm/c]   multiplicity of 2212 at |y| < 0.5
     0.00000    600.00000      0.00000
     1.00000    580.00000      1.36277
     2.00000    563.37500      1.65764
     3.00000    552.87500      2.70870
     4.00000    543.50000      2.70581
     5.00000    534.12500      2.41600
     6.00000    528.87500      2.49598
     7.00000    527.12500      2.89357
     8.00000    521.50000      3.02372
     9.00000    518.37500      3.31090
    10.00000    517.75000      2.20996
    11.00000    517.12500      2.79947
    12.00000    515.25000      3.98098
    13.00000    517.25000      3.55944
    14.00000    515.75000      3.30989
    15.00000    513.37500      2.44903
    16.00000    513.12500      2.68885
    17.00000    514.75000      3.35809
    18.00000    512.50000      2.80942
    19.00000    511.37500      3.21235
    20.00000    512.37500      3.52003
    21.00000    515.12500      2.95464
    22.00000    514.37500      2.93341
    23.00000    514.75000      2.85200
    24.00000    514.75000      3.14955
    25.00000    513.00000      4.45614
    26.00000    511.00000      3.80789
    27.00000    513.25000      2.44036
    28.00000    512.87500      2.21551
    29.00000    511.50000      2.59808
    30.00000    515.12500      1.61950


==> anc/box_yields_vs_time/stochastic_3to2/mult_d_vertical.txt <==
#  from_Jan/send dima/32/mult.txt
# time [fm/c]   multiplicity of 1000010020 at |y| < 0.5
     0.00000      0.00000      0.00000
     1.00000     60.12500      2.80585
     2.00000     74.12500      2.92427
     3.00000     77.50000      2.41276
     4.00000     76.75000      3.41085
     5.00000     75.62500      2.43441
     6.00000     80.25000      2.29713
     7.00000     79.50000      3.16228
     8.00000     81.37500      2.05233
     9.00000     75.50000      1.11803
    10.00000     81.87500      1.07633
    11.00000     80.00000      2.97610
    12.00000     81.87500      2.79947
    13.00000     80.50000      3.92337
    14.00000     85.12500      3.09052
    15.00000     78.50000      1.40153
    16.00000     81.75000      3.33675
    17.00000     79.87500      2.63518
    18.00000     75.37500      3.82631
    19.00000     78.37500      2.90896
    20.00000     79.12500      2.54557
    21.00000     82.00000      2.67929
    22.00000     81.12500      3.83330
    23.00000     84.37500      4.15734
    24.00000     85.37500      2.15421
    25.00000     85.12500      2.78669
    26.00000     80.87500      2.31021
    27.00000     78.62500      3.94578
    28.00000     81.62500      2.35234
    29.00000     76.25000      2.88933
    30.00000     78.37500      2.88430
    31.00000     79.25000      2.15266
    32.00000     80.75000      4.45914
    33.00000     81.62500      3.63975
    34.00000     83.37500      2.69879
    35.00000     82.50000      2.06155
    36.00000     82.50000      3.64496
    37.00000     83.37500      3.16757
    38.00000     79.50000      2.36039
    39.00000     77.25000      2.60323
    40.00000     81.00000      2.19578
    41.00000     81.12500      3.21513
    42.00000     78.00000      2.08738
    43.00000     85.62500      2.77706
    44.00000     82.75000      2.00669
    45.00000     81.12500      4.20645
    46.00000     84.75000      1.82003
    47.00000     76.12500      3.04981
    48.00000     80.62500      2.22757
    49.00000     86.00000      2.85357
    50.00000     81.00000      1.63663
    51.00000     76.37500      1.64683
    52.00000     79.25000      3.12679
    53.00000     80.37500      2.57000
    54.00000     81.37500      1.95428
    55.00000     78.37500      2.50669
    56.00000     85.62500      1.91738
    57.00000     78.12500      2.49598
    58.00000     79.37500      4.18303
    59.00000     77.00000      1.96396
    60.00000     80.50000      1.42678
    61.00000     77.87500      2.19120
    62.00000     81.62500      1.89866
    63.00000     77.50000      3.19598
    64.00000     81.50000      2.26779
    65.00000     81.50000      2.36039
    66.00000     76.25000      1.84923
    67.00000     81.62500      2.73168
    68.00000     80.25000      1.50890
    69.00000     80.87500      3.04981
    70.00000     79.00000      2.90320
    71.00000     78.00000      3.69362
    72.00000     78.12500      3.21513
    73.00000     77.37500      1.84136
    74.00000     77.75000      1.42365
    75.00000     77.25000      4.16940
    76.00000     79.87500      4.21916
    77.00000     79.37500      2.61136
    78.00000     80.62500      3.57540
    79.00000     78.00000      1.98206
    80.00000     78.12500      2.72185
    81.00000     81.25000      1.96169
    82.00000     80.62500      2.82171
    83.00000     81.62500      3.08184
    84.00000     82.62500      2.67219
    85.00000     84.75000      2.14434
    86.00000     80.62500      1.83164
    87.00000     77.50000      3.27327
    88.00000     74.87500      1.92203
    89.00000     75.75000      1.93418
    90.00000     79.87500      2.83119
    91.00000     79.62500      2.95162
    92.00000     79.75000      1.87797
    93.00000     79.50000      2.39046
    94.00000     87.37500      1.83164
    95.00000     83.50000      3.04138
    96.00000     84.37500      2.89049
    97.00000     82.12500      2.22355
    98.00000     76.62500      1.68965
    99.00000     80.12500      3.39347
   100.00000     82.50000      2.26779
   101.00000     77.37500      1.94512
   102.00000     83.25000      2.32033
   103.00000     81.12500      2.91815
   104.00000     82.50000      2.00891
   105.00000     78.75000      2.28153
   106.00000     82.00000      1.21008
   107.00000     82.37500      2.61136
   108.00000     80.25000      3.20574
   109.00000     81.75000      3.26644
   110.00000     84.12500      2.27908
   111.00000     81.37500      3.26747
   112.00000     81.87500      2.79947
   113.00000     83.75000      2.22606
   114.00000     82.75000      2.46946
   115.00000     80.37500      3.42229
   116.00000     80.62500      3.20679
   117.00000     79.75000      1.38551
   118.00000     77.87500      1.87500
   119.00000     82.12500      2.88120
   120.00000     80.00000      3.52035
   121.00000     80.62500      2.44173
   122.00000     77.75000      2.96859
   123.00000     76.50000      3.90512
   124.00000     79.12500      4.84929
   125.00000     79.75000      3.06914
   126.00000     80.87500      1.88450
   127.00000     78.37500      1.08459
   128.00000     80.00000      4.12311
   129.00000     79.50000      3.19598
   130.00000     81.50000      3.15663
   131.00000     83.37500      2.90282
   132.00000     83.50000      2.92770
   133.00000     86.12500      2.94859
   134.00000     78.87500      1.52874
   135.00000     79.62500      3.27838
   136.00000     75.25000      1.38551
   137.00000     84.25000      2.95653
   138.00000     86.25000      3.40037
   139.00000     80.62500      1.68965
   140.00000     76.87500      3.41968
   141.00000     81.37500      3.43791
   142.00000     80.62500      2.82171
   143.00000     81.50000      3.23485
   144.00000     80.62500      3.13925
   145.00000     81.75000      2.21803
   146.00000     77.25000      2.80783
   147.00000     78.12500      2.83119
   148.00000     78.00000      3.59563
   149.00000     81.75000      3.83010
   150.00000     83.37500      2.37500
   151.00000     86.25000      2.47668
   152.00000     85.50000      2.69921
   153.00000     85.00000      2.47126
   154.00000     83.12500      2.62160
   155.00000     80.37500      3.45862
   156.00000     80.25000      2.38859
   157.00000     79.12500      3.93445
   158.00000     77.25000      2.42568
   159.00000     77.62500      2.80903
   160.00000     84.00000      2.93987
   161.00000     80.87500      3.26473
   162.00000     82.25000      2.03321
   163.00000     82.37500      2.62500
   164.00000     81.62500      2.87189
   165.00000     87.12500      3.19842
   166.00000     82.25000      3.28280
   167.00000     82.12500      1.67372
   168.00000     84.50000      2.41276
   169.00000     83.62500      1.48730
   170.00000     81.87500      4.06394
   171.00000     86.00000      3.19039
   172.00000     83.12500      2.52443
   173.00000     80.75000      3.40037
   174.00000     84.62500      2.29080
   175.00000     82.87500      2.41600
   176.00000     80.12500      3.66176
   177.00000     81.12500      2.70210
   178.00000     79.87500      2.50312
   179.00000     79.75000      1.53239
   180.00000     79.87500      2.45268
   181.00000     79.62500      1.87976
   182.00000     82.37500      2.96369
   183.00000     77.50000      2.15473
   184.00000     80.12500      2.74797
   185.00000     80.12500      2.51735
   186.00000     79.62500      3.25103
   187.00000     78.25000      2.76941
   188.00000     75.75000      1.89690
   189.00000     73.87500      2.41600
   190.00000     76.87500      3.03219
   191.00000     81.50000      2.93379
   192.00000     78.87500      2.16661
   193.00000     77.12500      1.57477
   194.00000     78.00000      2.49285
   195.00000     78.00000      2.28348
   196.00000     82.00000      2.63222
   197.00000     80.62500      3.07023
   198.00000     79.37500      2.98770
   199.00000     77.12500      3.52763
   200.00000     82.37500      1.89866


==> anc/box_yields_vs_time/stochastic_3to2/mult_p_vertical.txt <==
#  from_Jan/send dima/32/mult.txt
# time [fm/c]   multiplicity of 2212 at |y| < 0.5
     0.00000    600.00000      0.00000
     1.00000    539.87500      2.80585
     2.00000    525.87500      2.92427
     3.00000    522.50000      2.41276
     4.00000    523.25000      3.41085
     5.00000    524.37500      2.43441
     6.00000    519.75000      2.29713
     7.00000    520.50000      3.16228
     8.00000    518.62500      2.05233
     9.00000    524.50000      1.11803
    10.00000    518.12500      1.07633
    11.00000    520.00000      2.97610
    12.00000    518.12500      2.79947
    13.00000    519.50000      3.92337
    14.00000    514.87500      3.09052
    15.00000    521.50000      1.40153
    16.00000    518.25000      3.33675
    17.00000    520.12500      2.63518
    18.00000    524.62500      3.82631
    19.00000    521.62500      2.90896
    20.00000    520.87500      2.54557
    21.00000    518.00000      2.67929
    22.00000    518.87500      3.83330
    23.00000    515.62500      4.15734
    24.00000    514.62500      2.15421
    25.00000    514.87500      2.78669
    26.00000    519.12500      2.31021
    27.00000    521.37500      3.94578
    28.00000    518.37500      2.35234
    29.00000    523.75000      2.88933
    30.00000    521.62500      2.88430
    31.00000    520.75000      2.15266
    32.00000    519.25000      4.45914
    33.00000    518.37500      3.63975
    34.00000    516.62500      2.69879
    35.00000    517.50000      2.06155
    36.00000    517.50000      3.64496
    37.00000    516.62500      3.16757
    38.00000    520.50000      2.36039
    39.00000    522.75000      2.60323
    40.00000    519.00000      2.19578
    41.00000    518.87500      3.21513
    42.00000    522.00000      2.08738
    43.00000    514.37500      2.77706
    44.00000    517.25000      2.00669
    45.00000    518.87500      4.20645
    46.00000    515.25000      1.82003
    47.00000    523.87500      3.04981
    48.00000    519.37500      2.22757
    49.00000    514.00000      2.85357
    50.00000    519.00000      1.63663
    51.00000    523.62500      1.64683
    52.00000    520.75000      3.12679
    53.00000    519.62500      2.57000
    54.00000    518.62500      1.95428
    55.00000    521.62500      2.50669
    56.00000    514.37500      1.91738
    57.00000    521.87500      2.49598
    58.00000    520.62500      4.18303
    59.00000    523.00000      1.96396
    60.00000    519.50000      1.42678
    61.00000    522.12500      2.19120
    62.00000    518.37500      1.89866
    63.00000    522.50000      3.19598
    64.00000    518.50000      2.26779
    65.00000    518.50000      2.36039
    66.00000    523.75000      1.84923
    67.00000    518.37500      2.73168
    68.00000    519.75000      1.50890
    69.00000    519.12500      3.04981
    70.00000    521.00000      2.90320
    71.00000    522.00000      3.69362
    72.00000    521.87500      3.21513
    73.00000    522.62500      1.84136
    74.00000    522.25000      1.42365
    75.00000    522.75000      4.16940
    76.00000    520.12500      4.21916
    77.00000    520.62500      2.61136
    78.00000    519.37500      3.57540
    79.00000    522.00000      1.98206
    80.00000    521.87500      2.72185
    81.00000    518.75000      1.96169
    82.00000    519.37500      2.82171
    83.00000    518.37500      3.08184
    84.00000    517.37500      2.67219
    85.00000    515.25000      2.14434
    86.00000    519.37500      1.83164
    87.00000    522.50000      3.27327
    88.00000    525.12500      1.92203
    89.00000    524.25000      1.93418
    90.00000    520.12500      2.83119
    91.00000    520.37500      2.95162
    92.00000    520.25000      1.87797
    93.00000    520.50000      2.39046
    94.00000    512.62500      1.83164
    95.00000    516.50000      3.04138
    96.00000    515.62500      2.89049
    97.00000    517.87500      2.22355
    98.00000    523.37500      1.68965
    99.00000    519.87500      3.39347
   100.00000    517.50000      2.26779
   101.00000    522.62500      1.94512
   102.00000    516.75000      2.32033
   103.00000    518.87500      2.91815
   104.00000    517.50000      2.00891
   105.00000    521.25000      2.28153
   106.00000    518.00000      1.21008
   107.00000    517.62500      2.61136
   108.00000    519.75000      3.20574
   109.00000    518.25000      3.26644
   110.00000    515.87500      2.27908
   111.00000    518.62500      3.26747
   112.00000    518.12500      2.79947
   113.00000    516.25000      2.22606
   114.00000    517.25000      2.46946
   115.00000    519.62500      3.42229
   116.00000    519.37500      3.20679
   117.00000    520.25000      1.38551
   118.00000    522.12500      1.87500
   119.00000    517.87500      2.88120
   120.00000    520.00000      3.52035
   121.00000    519.37500      2.44173
   122.00000    522.25000      2.96859
   123.00000    523.50000      3.90512
   124.00000    520.87500      4.84929
   125.00000    520.25000      3.06914
   126.00000    519.12500      1.88450
   127.00000    521.62500      1.08459
   128.00000    520.00000      4.12311
   129.00000    520.50000      3.19598
   130.00000    518.50000      3.15663
   131.00000    516.62500      2.90282
   132.00000    516.50000      2.92770
   133.00000    513.87500      2.94859
   134.00000    521.12500      1.52874
   135.00000    520.37500      3.27838
   136.00000    524.75000      1.38551
   137.00000    515.75000      2.95653
   138.00000    513.75000      3.40037
   139.00000    519.37500      1.68965
   140.00000    523.12500      3.41968
   141.00000    518.62500      3.43791
   142.00000    519.37500      2.82171
   143.00000    518.50000      3.23485
   144.00000    519.37500      3.13925
   145.00000    518.25000      2.21803
   146.00000    522.75000      2.80783
   147.00000    521.87500      2.83119
   148.00000    522.00000      3.59563
   149.00000    518.25000      3.83010
   150.00000    516.62500      2.37500
   151.00000    513.75000      2.47668
   152.00000    514.50000      2.69921
   153.00000    515.00000      2.47126
   154.00000    516.87500      2.62160
   155.00000    519.62500      3.45862
   156.00000    519.75000      2.38859
   157.00000    520.87500      3.93445
   158.00000    522.75000      2.42568
   159.00000    522.37500      2.80903
   160.00000    516.00000      2.93987
   161.00000    519.12500      3.26473
   162.00000    517.75000      2.03321
   163.00000    517.62500      2.62500
   164.00000    518.37500      2.87189
   165.00000    512.87500      3.19842
   166.00000    517.75000      3.28280
   167.00000    517.87500      1.67372
   168.00000    515.50000      2.41276
   169.00000    516.37500      1.48730
   170.00000    518.12500      4.06394
   171.00000    514.00000      3.19039
   172.00000    516.87500      2.52443
   173.00000    519.25000      3.40037
   174.00000    515.37500      2.29080
   175.00000    517.12500      2.41600
   176.00000    519.87500      3.66176
   177.00000    518.87500      2.70210
   178.00000    520.12500      2.50312
   179.00000    520.25000      1.53239
   180.00000    520.12500      2.45268
   181.00000    520.37500      1.87976
   182.00000    517.62500      2.96369
   183.00000    522.50000      2.15473
   184.00000    519.87500      2.74797
   185.00000    519.87500      2.51735
   186.00000    520.37500      3.25103
   187.00000    521.75000      2.76941
   188.00000    524.25000      1.89690
   189.00000    526.12500      2.41600
   190.00000    523.12500      3.03219
   191.00000    518.50000      2.93379
   192.00000    521.12500      2.16661
   193.00000    522.87500      1.57477
   194.00000    522.00000      2.49285
   195.00000    522.00000      2.28348
   196.00000    518.00000      2.63222
   197.00000    519.37500      3.07023
   198.00000    520.62500      2.98770
   199.00000    522.87500      3.52763
   200.00000    517.62500      1.89866


==> anc/coll_rate_vs_expect/data-for-diff-dts/0.01/scatrate-stochastic.txt <==
# Ncoll(2->2 elastic) N_ev run_time[fm/c] V[fm^3] sigma[fm^2] N_part  N_test Temperature[GeV] timestep[fm/c]
32 3 55.0000 1000.0 1.0 20 1 0.2000 0.010000
323168 3 55.0000 1000.0 1.0 2000 1 0.2000 0.010000
80675 3 55.0000 1000.0 1.0 1000 1 0.2000 0.010000
298 3 55.0000 1000.0 1.0 60 1 0.2000 0.010000
12880 3 55.0000 1000.0 1.0 400 1 0.2000 0.010000
4697 3 55.0000 1000.0 1.0 240 1 0.2000 0.010000
851 3 55.0000 1000.0 1.0 100 1 0.2000 0.010000
40138 3 55.0000 1000.0 1.0 700 1 0.2000 0.010000
# SMASH-1.8.1-438-gf2af41b0


==> anc/coll_rate_vs_expect/data-for-diff-dts/0.1/scatrate-stochastic.txt <==
# Ncoll(2->2 elastic) N_ev run_time[fm/c] V[fm^3] sigma[fm^2] N_part  N_test Temperature[GeV] timestep[fm/c]
33 3 55.0000 1000.0 1.0 20 1 0.2000 0.100000
285141 3 55.0000 1000.0 1.0 2000 1 0.2000 0.100000
76988 3 55.0000 1000.0 1.0 1000 1 0.2000 0.100000
323 3 55.0000 1000.0 1.0 60 1 0.2000 0.100000
12655 3 55.0000 1000.0 1.0 400 1 0.2000 0.100000
4640 3 55.0000 1000.0 1.0 240 1 0.2000 0.100000
839 3 55.0000 1000.0 1.0 100 1 0.2000 0.100000
37985 3 55.0000 1000.0 1.0 700 1 0.2000 0.100000
# SMASH-1.8.1-438-gf2af41b0


==> anc/coll_rate_vs_expect/data-for-diff-dts/1.0/scatrate-stochastic.txt <==
# Ncoll(2->2 elastic) N_ev run_time[fm/c] V[fm^3] sigma[fm^2] N_part  N_test Temperature[GeV] timestep[fm/c]
36 3 55.0000 1000.0 1.0 20 1 0.2000 1.000000
110015 3 55.0000 1000.0 1.0 2000 1 0.2000 1.000000
41470 3 55.0000 1000.0 1.0 1000 1 0.2000 1.000000
256 3 55.0000 1000.0 1.0 60 1 0.2000 1.000000
9368 3 55.0000 1000.0 1.0 400 1 0.2000 1.000000
3796 3 55.0000 1000.0 1.0 240 1 0.2000 1.000000
713 3 55.0000 1000.0 1.0 100 1 0.2000 1.000000
23757 3 55.0000 1000.0 1.0 700 1 0.2000 1.000000
# SMASH-1.8.1-438-gf2af41b0


==> anc/coll_rate_vs_expect/scatt-rate-diago-plot.py <==
import matplotlib.pyplot as plt
import matplotlib as mpl
import numpy as np


def plot_ts(ts, data_f, an_exp):
    data = np.loadtxt(data_f)

    data = data[data[:,5].argsort()]  # sort data by particle number

    # Cut extreme density for now
    data = data[:-1]

    scatts = data[:,0]
    runtimes = data[:,2]
    events = data[:,1]
    volumes = data[:,3]
    sigma = data[:,4]
    parts = data[:,5]

    coll_rate = scatts / (runtimes * events * parts)
    y_error_rel = 1.0/np.sqrt(scatts/events)
    density = parts / volumes

    expectation = density * sigma * 0.5

    density = density / 0.16

    # print density
    # print expectation
    print("-------------------------------")
    print(coll_rate)
    print(y_error_rel)
    print(coll_rate*y_error_rel)

    if an_exp: plt.plot(density, expectation, label="Analytic Expectation")
    plt.errorbar(density, coll_rate, yerr=coll_rate*y_error_rel, fmt="o" ,label="SMASH Box Δt = " + ts)


plot_ts("1.0",  "data-for-diff-dts/1.0/scatrate-stochastic.txt", True)
plot_ts("0.1",  "data-for-diff-dts/0.1/scatrate-stochastic.txt", False)
plot_ts("0.01", "data-for-diff-dts/0.01/scatrate-stochastic.txt", False)


plt.xlabel(r"$\rho / \rho_0$")
plt.ylabel("collision rate [1/fm]")
# plt.xlim(0,4.1)
plt.legend(loc=4, frameon=False)
# plt.title("Elastic Box")

plt.savefig("coll_rate_vs_expect.pdf")


==> anc/dN_dt/dN_dt_prod_run_cent_0-10_Ntest_20-wo-d-at-part.dat <==
# total number events
400
# total number of scatterings (more than 1 incoming particle)
7890562
# average number of scatterings (more than 1 incoming )
19726.4
# list of all reaction analyzed
π⁺,d:N⁺,N⁺|π⁰,d:N⁺,N⁰|π⁻,d:N⁰,N⁰|π⁺,d̅:N̅⁰,N̅⁰|π⁻,d̅:N̅⁻,N̅⁻|π⁰,d̅:N̅⁻,N̅⁰|π⁺,d:π⁺,N⁺,N⁰|π⁰,d:π⁰,N⁺,N⁰|π⁻,d:π⁻,N⁺,N⁰|N⁺,d:N⁺,N⁺,N⁰|N⁰,d:N⁰,N⁺,N⁰|N⁰,d̅:N⁰,N̅⁻,N̅⁰|N⁺,d̅:N⁺,N̅⁻,N̅⁰|N̅⁻,d:N̅⁻,N⁺,N⁰|N̅⁰,d:N̅⁰,N⁺,N⁰|π⁰,d̅:π⁰,N̅⁻,N̅⁰|π⁺,d̅:π⁺,N̅⁻,N̅⁰|π⁻,d̅:π⁻,N̅⁻,N̅⁰|N̅⁰,d̅:N̅⁰,N̅⁻,N̅⁰|N̅⁻,d̅:N̅⁻,N̅⁻,N̅⁰
# reaction: π⁺,d:N⁺,N⁺ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 1 2 6 20 35 48 75 96 97 117 119 118 97 106 61 80 74 59 49 46 37 35 41 35 28 17 16 21 15 15 12 9 9 15 11 14 10 4 8 4 2 7 2 2 1 2 3 1 0 2 2 1 0 2 0 0 1 1 3 1 0 0 0 0 1 0 0 0 1 2 0 0 1 1 0 0 1 0 0 0 1 1 0 0 1 0 0 0 0 0 0 1 0 0 
0 0 0 0 3 10 18 30 40 61 86 113 110 93 97 89 68 47 38 27 24 15 18 11 6 7 10 4 1 1 1 0 2 1 1 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁰,d:N⁺,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 2 4 5 13 27 48 89 117 123 125 119 131 99 105 119 91 68 69 52 53 46 42 36 45 36 33 28 11 13 14 5 9 16 16 14 6 8 7 8 6 5 2 1 2 7 4 1 4 3 0 2 3 2 1 2 0 2 1 1 0 0 1 2 0 0 1 0 1 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 
0 0 0 0 1 13 18 24 43 70 96 122 117 106 107 73 73 60 54 42 31 20 17 13 4 7 2 4 5 5 1 1 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁻,d:N⁰,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 1 1 9 18 25 53 91 100 123 135 154 119 123 107 93 92 78 71 73 57 47 44 35 33 33 21 19 25 17 22 17 13 12 6 7 7 10 7 11 3 5 2 4 2 3 5 5 1 2 0 4 3 3 1 1 1 1 1 2 0 2 0 0 2 0 0 0 0 0 0 0 0 0 1 0 2 0 0 0 0 0 0 0 1 1 0 2 0 0 0 1 1 0 0 
0 0 0 1 3 2 16 35 41 87 89 109 119 120 113 87 82 50 47 41 28 26 18 11 10 15 5 1 4 1 2 2 3 0 0 2 1 0 1 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁺,d̅:N̅⁰,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁻,d̅:N̅⁻,N̅⁻ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁰,d̅:N̅⁻,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁺,d:π⁺,N⁺,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 4 24 44 135 253 475 824 1194 1444 1612 1641 1612 1494 1424 1235 1092 943 817 701 598 569 458 396 340 293 270 213 207 182 154 137 118 86 84 70 62 56 65 42 50 37 39 27 23 31 19 16 17 20 20 16 15 14 12 6 11 9 13 9 12 5 12 3 13 4 5 1 4 6 7 4 3 10 1 4 5 6 3 4 2 1 4 1 1 5 2 2 2 2 3 4 1 1 1 1 
0 0 0 0 33 85 182 392 732 1157 1762 2422 2561 2591 2527 2183 1875 1662 1411 1162 1039 841 754 672 520 455 419 305 259 236 220 203 164 111 105 81 92 75 55 56 45 45 42 36 18 21 24 23 18 19 13 17 11 12 12 10 10 7 12 9 7 7 6 5 5 6 8 6 3 4 1 3 3 3 7 1 6 3 2 2 5 4 6 6 2 3 3 5 4 0 2 1 1 4 4 4 3 1 3 
# reaction: π⁰,d:π⁰,N⁺,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 3 12 43 107 273 497 825 1224 1611 1783 1817 1771 1606 1576 1383 1156 1058 891 754 656 592 474 460 384 330 288 279 220 181 166 157 146 129 114 98 87 72 51 43 47 44 38 31 25 35 20 27 20 21 22 13 17 12 18 16 11 21 9 13 7 9 11 11 6 12 6 2 9 9 4 6 3 3 4 4 1 3 6 3 3 5 3 2 1 2 7 1 2 6 4 2 1 4 3 1 
0 0 0 6 26 68 200 456 844 1313 1922 2522 2840 2799 2523 2252 1983 1761 1456 1263 1186 925 791 660 568 548 406 364 336 271 197 204 163 136 132 104 99 76 75 54 48 46 31 33 24 21 20 24 17 13 22 12 14 14 12 9 13 9 9 7 10 5 4 7 7 11 6 5 10 5 4 2 4 8 3 3 6 5 2 5 4 1 4 4 6 3 4 3 3 3 4 1 3 4 4 2 5 2 1 
# reaction: π⁻,d:π⁻,N⁺,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 6 26 56 134 305 518 858 1335 1643 1868 1885 1784 1798 1592 1377 1219 1120 944 862 688 652 565 477 381 350 325 261 235 220 153 147 135 120 122 89 82 79 77 53 45 44 35 34 34 28 28 25 21 26 21 19 11 14 12 13 15 12 9 15 11 12 7 11 10 9 1 7 6 7 4 6 7 4 7 4 0 7 5 4 3 3 5 1 0 5 3 6 0 4 4 2 4 0 0 3 
0 0 0 1 35 118 233 455 887 1463 2162 2735 3018 2988 2767 2485 2289 1900 1609 1331 1270 1042 857 746 561 514 443 347 316 259 233 196 197 139 119 141 91 84 82 55 53 38 42 44 34 29 31 14 26 22 21 25 19 11 12 15 9 10 9 14 17 11 8 10 2 11 8 10 8 6 1 3 4 5 1 6 7 6 3 3 2 6 3 3 4 3 1 1 5 1 3 4 2 4 3 1 3 0 5 
# reaction: N⁺,d:N⁺,N⁺,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 3 19 52 133 188 347 487 660 732 783 717 690 649 568 458 433 367 330 304 283 234 207 212 170 154 147 115 111 131 97 89 77 81 69 64 57 47 43 44 38 49 25 32 27 30 30 24 26 27 17 28 22 14 14 16 14 9 16 18 14 11 13 10 10 7 10 7 7 13 4 6 6 5 11 8 5 4 5 5 3 1 4 5 4 4 1 2 1 4 6 5 0 2 2 
0 0 0 0 8 63 149 232 382 612 875 1132 1266 1273 1150 1062 970 878 715 662 594 521 435 405 380 331 276 266 243 220 197 153 180 148 129 128 99 124 98 80 90 92 62 55 58 54 67 58 44 42 43 33 40 30 42 23 28 24 18 26 18 27 16 21 13 17 18 20 8 12 13 12 8 9 11 11 7 5 9 4 10 9 9 6 6 5 4 7 6 5 3 6 6 2 6 3 3 2 6 
# reaction: N⁰,d:N⁰,N⁺,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 1 8 17 53 127 247 380 532 718 808 898 781 770 661 557 507 459 424 433 325 275 259 225 218 200 151 172 128 144 96 104 93 101 84 84 63 54 56 56 46 52 48 42 26 39 43 29 32 20 23 17 21 25 13 16 13 23 18 13 23 11 14 11 10 6 17 6 16 4 5 9 7 8 4 8 5 7 4 7 3 3 2 3 4 2 6 1 1 2 2 3 3 2 3 3 
0 0 0 0 8 55 124 218 384 625 933 1210 1377 1317 1333 1175 972 892 755 701 624 524 521 412 420 379 307 296 293 253 210 223 174 167 136 149 154 120 89 88 79 68 81 76 56 56 55 46 43 58 42 31 36 34 28 35 25 34 19 23 25 25 25 29 12 18 25 11 15 19 16 20 12 17 7 14 7 9 14 7 10 12 7 4 5 8 6 5 6 8 4 7 3 5 1 7 4 2 2 
# reaction: N⁰,d̅:N⁰,N̅⁻,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: N⁺,d̅:N⁺,N̅⁻,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: N̅⁻,d:N̅⁻,N⁺,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 2 4 3 10 3 3 1 1 3 4 3 1 3 3 4 1 5 1 1 0 2 0 1 1 1 0 1 1 0 2 1 1 1 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 1 0 3 2 2 6 6 5 5 12 5 9 4 5 0 3 2 1 1 3 0 4 2 0 4 1 0 0 1 0 1 1 1 0 0 0 1 0 0 1 0 0 0 0 0 0 0 1 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: N̅⁰,d:N̅⁰,N⁺,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 1 1 0 5 3 2 0 4 6 2 3 1 8 6 2 2 1 1 3 1 0 2 1 0 1 0 2 0 0 0 1 0 0 0 1 1 1 1 0 0 0 1 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 1 2 4 4 8 7 8 5 6 7 7 7 4 5 2 2 3 1 2 0 4 0 0 1 2 3 0 2 0 0 0 1 1 0 0 1 2 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁰,d̅:π⁰,N̅⁻,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 1 2 1 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 2 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁺,d̅:π⁺,N̅⁻,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 0 0 3 1 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁻,d̅:π⁻,N̅⁻,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: N̅⁰,d̅:N̅⁰,N̅⁻,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: N̅⁻,d̅:N̅⁻,N̅⁻,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# all scatterings - time bin (centers), histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 3918 27712 54423 99576 170562 277048 416489 584990 719678 726498 675322 602077 510042 428229 361501 303617 255477 217200 184176 156542 133989 113953 98388 84557 73099 63142 55402 48242 42349 37329 33168 29072 25875 23134 20399 18362 16485 14661 13302 12130 10909 10091 9171 8382 7640 7016 6572 5936 5625 5147 4845 4432 4218 4015 3719 3390 3275 3099 2824 2717 2475 2431 2325 2127 2017 1968 1828 1739 1675 1627 1480 1516 1407 1340 1290 1243 1175 1133 1101 991 955 974 931 861 922 840 806 812 780 752 719 674 652 636 620 602 

==> anc/dN_dt/dN_dt_prod_run_cent_0-10_Ntest_20.dat <==
# total number events
400
# total number of scatterings (more than 1 incoming particle)
8284371
# average number of scatterings (more than 1 incoming )
20710.9
# list of all reaction analyzed
π⁺,d:N⁺,N⁺|π⁰,d:N⁺,N⁰|π⁻,d:N⁰,N⁰|π⁺,d̅:N̅⁰,N̅⁰|π⁻,d̅:N̅⁻,N̅⁻|π⁰,d̅:N̅⁻,N̅⁰|π⁺,d:π⁺,N⁺,N⁰|π⁰,d:π⁰,N⁺,N⁰|π⁻,d:π⁻,N⁺,N⁰|N⁺,d:N⁺,N⁺,N⁰|N⁰,d:N⁰,N⁺,N⁰|N⁰,d̅:N⁰,N̅⁻,N̅⁰|N⁺,d̅:N⁺,N̅⁻,N̅⁰|N̅⁻,d:N̅⁻,N⁺,N⁰|N̅⁰,d:N̅⁰,N⁺,N⁰|π⁰,d̅:π⁰,N̅⁻,N̅⁰|π⁺,d̅:π⁺,N̅⁻,N̅⁰|π⁻,d̅:π⁻,N̅⁻,N̅⁰|N̅⁰,d̅:N̅⁰,N̅⁻,N̅⁰|N̅⁻,d̅:N̅⁻,N̅⁻,N̅⁰
# reaction: π⁺,d:N⁺,N⁺ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 1 19 33 44 72 106 156 170 174 209 182 164 163 148 133 124 90 88 90 85 61 55 53 41 42 28 35 33 22 25 20 12 13 13 15 10 9 5 5 8 9 5 3 9 10 7 2 2 7 1 0 1 1 3 1 3 1 4 2 3 1 0 3 0 1 0 0 1 1 2 0 1 0 0 0 1 1 0 0 0 0 0 0 1 2 1 0 0 0 0 0 0 0 0 1 
0 0 0 0 2 9 16 29 47 64 102 105 106 120 96 89 75 67 31 52 34 22 15 18 11 10 9 4 6 5 2 2 0 0 1 0 0 2 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁰,d:N⁺,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 2 3 16 33 57 71 109 161 222 198 214 205 168 164 151 134 122 107 94 87 85 64 61 58 42 48 35 31 32 32 21 34 13 12 18 6 15 8 11 5 8 9 5 10 11 1 10 5 3 3 3 3 4 2 2 2 0 1 4 1 2 1 2 2 0 1 0 2 1 0 2 0 0 0 2 3 0 0 1 0 0 0 0 0 0 0 0 0 1 1 1 0 0 0 0 0 
0 0 0 1 3 6 14 31 49 74 118 130 139 118 107 101 70 71 50 34 30 25 22 17 14 14 6 8 4 5 0 1 2 0 1 2 1 1 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁻,d:N⁰,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 4 18 29 54 74 107 151 215 246 220 193 189 180 145 129 127 106 126 84 80 70 73 56 55 51 37 50 41 42 27 23 16 27 16 12 7 14 12 4 5 12 5 11 9 4 9 5 0 1 3 3 1 3 2 2 1 4 1 3 0 6 0 2 2 1 0 0 0 0 2 0 0 1 0 0 0 0 1 0 0 1 1 0 1 0 1 0 0 0 0 0 0 0 0 1 
0 0 0 0 1 10 21 31 47 91 121 131 129 154 120 100 80 62 53 48 31 30 25 17 16 6 11 4 3 2 2 2 1 1 0 1 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁺,d̅:N̅⁰,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁻,d̅:N̅⁻,N̅⁻ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁰,d̅:N̅⁻,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁺,d:π⁺,N⁺,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 7 64 232 519 826 1178 1735 2328 2852 3064 3053 2787 2548 2149 1932 1662 1517 1233 1122 986 892 757 656 517 440 415 319 337 271 231 207 183 149 155 150 124 93 103 79 71 65 53 57 51 37 37 35 30 30 21 18 29 20 23 17 26 15 21 13 16 8 7 11 8 10 7 8 10 8 4 9 2 6 6 3 5 5 5 5 4 4 3 2 3 7 7 2 2 3 0 2 6 5 2 1 0 
0 0 0 2 31 77 220 427 823 1421 2025 2718 2992 3003 2857 2480 2181 1870 1654 1356 1238 958 870 736 667 568 499 396 338 312 277 189 173 171 137 111 95 81 77 60 68 56 57 39 37 24 32 13 22 15 11 16 18 9 19 12 15 6 5 11 18 8 15 7 8 7 4 8 8 6 1 3 6 7 7 5 2 3 4 6 2 2 4 7 5 6 2 7 2 6 3 4 3 1 3 4 4 3 1 
# reaction: π⁰,d:π⁰,N⁺,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 6 65 255 521 840 1277 1763 2470 3045 3379 3230 3077 2713 2357 2115 1797 1572 1417 1177 1048 896 761 662 587 506 409 381 357 285 257 221 206 165 124 136 120 88 84 95 62 61 60 47 59 43 33 26 36 19 28 28 23 27 19 20 22 14 16 16 8 10 8 16 12 8 13 5 9 13 5 11 3 4 6 5 6 2 9 8 5 5 3 4 3 5 3 2 0 3 4 2 3 2 3 1 4 
0 0 0 1 40 115 227 481 873 1446 2193 2948 3173 3282 3017 2693 2334 2083 1715 1482 1293 1058 973 816 704 598 468 424 381 308 277 223 188 180 137 122 120 90 91 59 59 65 46 49 43 36 31 27 18 13 22 21 12 12 13 28 11 15 10 9 9 12 6 9 8 5 9 11 7 7 8 6 3 9 5 4 11 4 6 7 3 8 4 4 2 2 6 0 1 2 2 5 6 3 1 3 3 3 1 
# reaction: π⁻,d:π⁻,N⁺,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 15 55 297 553 885 1318 1935 2720 3245 3616 3508 3108 2935 2563 2235 1927 1638 1475 1231 1105 952 785 688 632 474 462 411 337 327 274 223 211 178 171 146 119 124 86 81 91 57 68 59 62 50 46 45 41 33 38 37 29 15 18 19 20 13 13 12 10 9 11 12 13 8 18 8 7 7 6 9 12 11 13 4 10 3 5 6 4 4 6 5 5 2 3 1 6 7 2 1 2 5 5 6 4 
0 0 0 3 34 103 292 550 939 1624 2392 3168 3576 3585 3192 2902 2498 2099 1843 1568 1328 1163 1022 845 773 639 523 471 363 302 282 239 196 181 142 139 101 99 82 73 70 51 47 46 37 36 32 35 27 27 28 26 24 23 11 20 11 18 19 16 13 9 12 9 15 7 3 13 8 9 2 5 7 8 8 8 6 8 8 2 5 4 5 5 4 7 4 3 6 1 8 4 4 3 0 1 5 5 3 
# reaction: N⁺,d:N⁺,N⁺,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 3 20 301 615 755 936 1124 1358 1608 1734 1668 1398 1317 1178 959 868 714 635 547 483 439 399 316 299 293 231 237 194 166 160 160 128 136 91 114 90 73 74 78 71 61 68 57 54 43 43 51 33 18 43 32 37 26 27 24 23 14 27 18 17 18 11 13 12 8 16 11 16 13 7 11 6 7 12 8 6 6 11 5 6 10 7 7 5 9 7 3 4 2 2 7 4 1 5 1 5 
0 0 0 0 7 80 196 294 531 795 1164 1534 1597 1716 1529 1427 1209 1093 929 837 703 670 590 524 492 420 392 336 329 289 284 232 207 203 192 172 171 150 125 112 103 107 87 93 85 66 67 76 65 60 50 51 48 47 30 35 41 33 33 37 32 26 29 18 21 28 13 15 20 15 14 20 14 19 7 13 9 8 3 10 6 14 6 7 8 8 10 5 6 6 7 6 5 8 8 5 7 6 6 
# reaction: N⁰,d:N⁰,N⁺,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 5 26 282 573 718 977 1227 1461 1713 1857 1744 1588 1436 1147 1008 895 769 697 583 531 436 428 391 364 321 271 268 226 193 180 152 156 145 118 113 110 88 65 98 78 77 59 70 43 55 34 43 33 45 42 28 20 26 27 27 26 26 17 27 24 21 17 13 15 14 11 9 6 14 10 16 12 8 4 13 9 10 7 8 5 9 12 7 4 5 4 4 4 3 8 5 4 4 2 5 5 
0 0 0 0 13 63 193 307 556 793 1229 1646 1816 1792 1629 1465 1294 1183 1021 953 787 719 705 597 492 443 418 386 344 321 278 238 221 175 199 166 154 143 117 119 120 114 103 77 87 86 66 74 71 47 77 65 53 49 45 42 42 38 35 27 32 30 34 22 24 28 22 19 27 13 20 25 16 19 13 13 19 17 6 11 15 8 14 14 16 9 7 9 5 8 6 5 8 10 9 4 8 5 4 
# reaction: N⁰,d̅:N⁰,N̅⁻,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: N⁺,d̅:N⁺,N̅⁻,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: N̅⁻,d:N̅⁻,N⁺,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 2 2 1 3 4 3 7 13 18 5 8 6 3 4 4 1 2 3 3 4 1 4 1 2 3 1 7 1 0 1 1 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 1 0 1 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 
0 0 0 0 1 0 2 1 3 5 9 14 18 6 4 7 4 6 1 6 5 2 3 2 5 2 1 1 0 1 1 2 1 1 1 0 0 1 1 0 0 0 3 1 2 0 1 0 0 0 1 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 
# reaction: N̅⁰,d:N̅⁰,N⁺,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 2 5 5 6 7 8 11 10 6 5 7 4 2 4 4 1 4 2 3 0 2 5 1 2 2 2 0 1 1 3 2 0 1 1 1 0 0 0 0 0 1 0 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 1 2 6 4 8 9 7 8 11 4 8 2 3 4 4 6 4 3 1 1 1 1 2 1 1 1 1 1 4 0 1 1 3 0 0 0 2 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁰,d̅:π⁰,N̅⁻,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁺,d̅:π⁺,N̅⁻,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 1 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁻,d̅:π⁻,N̅⁻,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 1 0 1 1 0 0 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: N̅⁰,d̅:N̅⁰,N̅⁻,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: N̅⁻,d̅:N̅⁻,N̅⁻,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# all scatterings - time bin (centers), histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 4068 28052 57602 105675 179533 288662 432416 607078 746764 755493 702988 626264 533063 449445 379151 318820 270612 229703 195807 166675 143635 122934 105714 91112 79062 68384 59847 52719 46256 40303 35447 31417 27891 24832 22318 20052 17704 16136 14763 13181 11949 10972 10093 9176 8546 7669 6930 6536 6117 5569 5196 4849 4516 4205 3966 3666 3480 3335 3150 2930 2782 2753 2409 2410 2255 2139 1997 1919 1811 1712 1668 1617 1615 1455 1344 1393 1288 1303 1214 1205 1041 1088 1027 1010 945 905 843 857 848 810 785 766 717 701 632 679 

==> anc/dN_dt/dN_dt_prod_run_cent_30-40_Ntest_20-wo-d-at-part.dat <==
# total number events
400
# total number of scatterings (more than 1 incoming particle)
1917318
# average number of scatterings (more than 1 incoming )
4793.3
# list of all reaction analyzed
π⁺,d:N⁺,N⁺|π⁰,d:N⁺,N⁰|π⁻,d:N⁰,N⁰|π⁺,d̅:N̅⁰,N̅⁰|π⁻,d̅:N̅⁻,N̅⁻|π⁰,d̅:N̅⁻,N̅⁰|π⁺,d:π⁺,N⁺,N⁰|π⁰,d:π⁰,N⁺,N⁰|π⁻,d:π⁻,N⁺,N⁰|N⁺,d:N⁺,N⁺,N⁰|N⁰,d:N⁰,N⁺,N⁰|N⁰,d̅:N⁰,N̅⁻,N̅⁰|N⁺,d̅:N⁺,N̅⁻,N̅⁰|N̅⁻,d:N̅⁻,N⁺,N⁰|N̅⁰,d:N̅⁰,N⁺,N⁰|π⁰,d̅:π⁰,N̅⁻,N̅⁰|π⁺,d̅:π⁺,N̅⁻,N̅⁰|π⁻,d̅:π⁻,N̅⁻,N̅⁰|N̅⁰,d̅:N̅⁰,N̅⁻,N̅⁰|N̅⁻,d̅:N̅⁻,N̅⁻,N̅⁰
# reaction: π⁺,d:N⁺,N⁺ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 1 8 10 22 24 35 25 37 30 32 24 29 15 24 12 7 9 13 8 9 6 4 2 5 3 2 3 1 1 0 1 1 1 1 0 1 0 0 0 1 1 0 0 0 1 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 1 8 12 22 35 42 50 30 15 24 10 8 7 2 2 5 3 0 0 0 0 1 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁰,d:N⁺,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 1 3 9 15 43 43 46 33 31 27 27 33 17 13 11 14 13 10 7 6 9 3 2 5 2 1 4 2 3 0 1 2 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 1 4 11 18 37 44 51 35 29 29 20 22 12 2 4 1 1 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁻,d:N⁰,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 4 7 16 39 38 39 53 44 34 36 38 26 19 17 7 10 10 9 8 2 5 1 1 3 5 3 3 3 2 1 2 0 1 3 0 1 2 0 0 0 0 0 2 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 1 3 8 17 29 31 48 46 55 30 23 25 14 8 4 5 5 1 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁺,d̅:N̅⁰,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁻,d̅:N̅⁻,N̅⁻ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁰,d̅:N̅⁻,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁺,d:π⁺,N⁺,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 3 27 65 139 297 407 538 521 549 478 426 320 304 223 213 155 135 128 93 70 54 53 41 46 38 23 15 26 21 16 13 18 8 4 5 3 6 2 5 3 4 1 6 3 1 3 0 1 2 5 2 3 1 0 1 2 0 1 2 0 1 0 1 0 1 0 0 1 0 1 1 0 0 0 0 1 1 0 0 0 0 2 0 0 1 0 0 0 0 0 1 0 0 2 0 
0 0 0 1 40 101 223 448 676 906 968 927 754 606 472 387 314 250 192 141 122 83 71 60 55 47 24 24 14 23 15 9 12 8 9 3 6 7 4 6 6 1 4 3 3 3 3 2 3 3 1 1 3 0 3 0 5 1 1 1 0 2 0 1 1 0 2 0 0 1 0 0 0 0 1 1 0 0 0 0 3 0 0 0 0 1 0 1 0 0 0 0 0 0 1 0 0 0 0 
# reaction: π⁰,d:π⁰,N⁺,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 5 11 57 147 308 440 573 588 550 531 433 380 288 261 204 182 122 99 71 98 70 60 41 36 30 32 21 12 21 15 16 11 12 9 11 8 8 5 4 4 7 4 1 2 4 4 1 4 0 1 1 3 2 3 4 3 1 0 0 1 2 2 0 2 1 1 0 0 1 0 1 0 0 0 1 1 0 2 0 1 2 2 0 0 0 0 1 1 0 0 1 1 1 1 0 
0 0 0 4 31 97 207 474 795 986 1037 950 811 664 516 416 331 261 213 173 137 99 68 63 41 40 37 32 26 26 17 11 10 6 9 9 7 1 4 3 3 9 6 5 5 2 1 2 6 1 1 1 1 1 1 4 1 1 3 2 2 1 0 0 2 0 2 2 1 1 1 1 0 1 2 0 1 0 0 1 0 1 1 0 3 2 1 2 0 0 0 2 0 0 1 0 1 1 0 
# reaction: π⁻,d:π⁻,N⁺,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 4 16 90 170 301 495 570 603 617 632 462 367 322 246 209 169 148 133 88 78 57 58 47 39 30 35 21 20 17 13 14 18 5 6 9 9 8 7 2 5 3 4 5 3 5 4 2 4 2 0 4 0 1 0 1 0 1 1 4 0 2 0 1 0 1 3 0 2 0 0 0 0 1 0 0 2 0 0 0 0 0 1 0 0 2 0 0 0 0 0 0 0 0 0 0 
0 0 0 2 47 125 248 514 873 1085 1164 1044 862 689 499 417 318 280 197 191 138 91 89 78 53 50 35 23 20 25 16 11 9 13 13 8 9 3 4 8 9 4 3 5 1 3 2 1 4 3 1 2 1 3 3 1 1 1 1 3 0 1 0 0 5 1 1 0 0 3 1 1 2 0 0 0 1 0 1 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: N⁺,d:N⁺,N⁺,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 1 20 52 103 171 252 324 340 368 271 255 220 156 132 107 106 85 63 66 46 47 46 40 40 30 25 23 27 26 15 15 11 15 7 12 9 9 8 10 4 7 11 4 2 2 5 4 7 6 3 2 4 6 0 3 0 1 1 1 1 0 1 2 0 2 0 0 4 1 0 0 0 0 1 0 0 0 1 0 0 0 2 0 1 0 0 0 0 0 0 1 0 1 0 0 
0 0 0 2 40 160 238 308 461 624 654 626 463 401 300 267 224 200 160 121 103 104 82 72 67 77 59 70 62 42 35 30 24 23 26 17 20 24 13 10 11 17 10 11 8 13 11 7 9 7 9 6 9 5 4 6 1 3 3 5 1 2 3 5 3 3 0 2 3 1 0 3 3 0 0 0 1 0 1 1 1 1 0 0 0 0 0 0 0 1 1 0 0 0 0 0 2 1 1 
# reaction: N⁰,d:N⁰,N⁺,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 1 24 50 99 199 276 347 382 354 277 253 214 196 145 131 132 93 83 69 63 57 46 42 28 29 24 32 25 16 23 23 14 23 20 18 9 13 8 8 8 7 8 4 5 4 11 3 4 5 1 3 5 4 2 1 0 3 1 1 2 3 3 1 3 2 0 0 0 1 3 1 4 1 0 1 1 0 2 1 0 0 0 1 0 0 0 0 0 0 0 1 1 1 1 0 
0 0 0 1 40 176 292 387 576 679 704 640 548 468 351 286 266 234 181 162 132 121 99 82 83 56 56 50 59 31 37 40 29 29 26 29 26 17 21 7 16 17 8 10 5 8 8 4 9 8 7 9 5 6 5 2 2 2 2 2 1 5 2 6 6 2 4 1 2 3 1 0 1 1 1 2 2 1 0 2 1 1 1 2 2 1 1 0 0 1 1 0 0 0 2 1 0 0 0 
# reaction: N⁰,d̅:N⁰,N̅⁻,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: N⁺,d̅:N⁺,N̅⁻,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: N̅⁻,d:N̅⁻,N⁺,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 1 1 1 1 3 0 0 2 1 3 0 1 0 1 1 2 0 0 2 0 1 0 1 0 0 0 0 1 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 1 0 1 2 1 6 4 3 1 1 3 2 1 3 2 1 1 1 2 0 0 2 1 1 1 0 2 1 0 2 0 2 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: N̅⁰,d:N̅⁰,N⁺,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 2 3 1 2 1 0 0 3 3 0 2 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 2 1 2 5 4 4 6 3 0 0 0 1 1 0 1 1 2 0 1 0 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁰,d̅:π⁰,N̅⁻,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁺,d̅:π⁺,N̅⁻,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁻,d̅:π⁻,N̅⁻,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 1 2 0 1 0 0 1 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: N̅⁰,d̅:N̅⁰,N̅⁻,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: N̅⁻,d̅:N̅⁻,N̅⁻,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# all scatterings - time bin (centers), histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 2380 16103 35422 70065 130342 207123 219391 205837 184931 153498 123051 98344 79205 63483 51337 41782 34101 27681 22912 19008 16034 13515 11431 9785 8248 7152 6166 5370 4604 4136 3540 3207 2902 2536 2263 2102 1867 1738 1499 1429 1284 1158 1097 1004 874 881 801 798 762 682 628 601 553 510 460 480 462 412 425 418 365 351 362 324 326 276 328 291 299 272 251 238 229 216 192 206 196 205 185 183 186 180 182 159 163 133 139 131 144 124 107 122 110 108 126 99 

==> anc/dN_dt/dN_dt_prod_run_cent_30-40_Ntest_20.dat <==
# total number events
395
# total number of scatterings (more than 1 incoming particle)
2118977
# average number of scatterings (more than 1 incoming )
5364.5
# list of all reaction analyzed
π⁺,d:N⁺,N⁺|π⁰,d:N⁺,N⁰|π⁻,d:N⁰,N⁰|π⁺,d̅:N̅⁰,N̅⁰|π⁻,d̅:N̅⁻,N̅⁻|π⁰,d̅:N̅⁻,N̅⁰|π⁺,d:π⁺,N⁺,N⁰|π⁰,d:π⁰,N⁺,N⁰|π⁻,d:π⁻,N⁺,N⁰|N⁺,d:N⁺,N⁺,N⁰|N⁰,d:N⁰,N⁺,N⁰|N⁰,d̅:N⁰,N̅⁻,N̅⁰|N⁺,d̅:N⁺,N̅⁻,N̅⁰|N̅⁻,d:N̅⁻,N⁺,N⁰|N̅⁰,d:N̅⁰,N⁺,N⁰|π⁰,d̅:π⁰,N̅⁻,N̅⁰|π⁺,d̅:π⁺,N̅⁻,N̅⁰|π⁻,d̅:π⁻,N̅⁻,N̅⁰|N̅⁰,d̅:N̅⁰,N̅⁻,N̅⁰|N̅⁻,d̅:N̅⁻,N̅⁻,N̅⁰
# reaction: π⁺,d:N⁺,N⁺ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 2 19 36 53 91 76 83 117 98 68 58 48 40 43 22 26 12 18 16 9 15 12 10 9 5 1 4 6 4 2 3 1 1 1 2 3 4 1 0 0 1 0 0 2 0 0 0 0 1 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 2 8 18 30 48 61 54 42 35 25 17 18 11 4 5 3 3 4 1 1 3 2 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁰,d:N⁺,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 4 21 36 76 84 117 125 96 105 70 68 75 46 33 30 38 22 18 16 18 19 9 2 8 4 6 3 3 0 3 1 1 2 4 0 0 0 0 0 0 1 0 1 0 1 0 0 0 2 0 0 0 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 3 19 28 32 51 75 53 42 45 32 14 14 8 7 5 1 3 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁻,d:N⁰,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 8 23 38 63 108 128 123 108 103 91 78 60 50 35 37 41 29 22 13 22 14 11 14 6 9 7 1 5 4 3 3 2 4 1 2 0 3 1 2 0 1 0 1 1 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 1 3 9 15 40 58 61 46 45 39 20 24 17 15 6 8 5 2 0 1 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁺,d̅:N̅⁰,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁻,d̅:N̅⁻,N̅⁻ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁰,d̅:N̅⁻,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁺,d:π⁺,N⁺,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 7 100 268 531 905 1313 1511 1554 1410 1217 940 837 655 539 446 401 305 227 195 156 126 108 79 82 75 57 49 33 29 22 27 19 25 18 17 11 17 17 11 5 8 7 6 7 5 6 5 5 3 2 4 5 6 3 2 1 5 0 2 2 4 1 4 1 1 2 1 1 1 2 0 2 5 1 0 3 0 0 0 1 1 1 1 0 0 2 1 2 0 0 0 0 2 1 1 1 
0 0 0 2 29 110 227 502 843 1104 1227 1123 966 793 651 552 401 371 273 230 175 121 123 86 75 50 56 39 28 30 26 17 15 19 15 11 6 9 5 4 6 5 5 4 3 2 4 1 3 3 1 1 2 3 1 4 4 3 1 2 1 2 2 2 4 3 1 1 2 0 1 1 1 1 0 4 1 1 2 0 0 2 2 0 0 0 2 0 0 1 2 2 0 0 0 1 2 2 0 
# reaction: π⁰,d:π⁰,N⁺,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 9 118 294 621 1017 1303 1703 1696 1503 1280 1050 858 753 559 477 398 312 280 226 187 143 135 112 96 68 62 46 47 25 28 33 25 24 19 19 15 11 7 16 7 7 9 8 7 7 8 3 7 5 4 4 3 1 2 3 2 0 1 2 2 1 2 1 4 2 4 3 1 1 1 1 2 1 1 0 1 0 4 1 2 1 3 0 0 1 0 0 0 0 0 2 0 0 0 1 0 
0 0 0 1 41 126 287 533 996 1184 1256 1278 1073 904 646 541 440 390 282 235 182 144 120 110 76 65 50 47 31 20 20 14 23 8 19 14 5 9 5 2 5 9 4 4 4 2 1 2 3 7 7 1 3 2 5 0 3 1 1 1 1 2 1 1 4 0 2 3 1 2 1 2 1 2 0 2 0 2 1 1 1 2 0 0 2 0 0 0 2 0 2 1 0 0 0 1 0 0 1 
# reaction: π⁻,d:π⁻,N⁺,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 8 121 365 664 1096 1477 1783 1859 1651 1358 1150 924 780 626 500 409 368 280 211 172 152 141 99 85 72 66 57 43 38 32 27 22 21 13 17 14 22 12 11 8 12 7 5 9 6 8 6 11 4 1 3 2 4 2 4 0 4 0 4 4 2 0 0 0 1 2 2 2 0 1 1 0 1 3 1 3 0 1 0 1 1 0 0 1 1 0 1 2 0 0 0 0 0 0 0 0 
0 0 0 3 48 149 298 579 1073 1360 1394 1399 1127 901 771 583 448 406 294 229 221 186 119 97 80 75 60 43 36 21 13 30 17 19 13 19 11 9 7 2 7 6 6 5 5 4 5 4 4 2 7 4 5 2 1 1 0 1 0 0 1 3 3 1 1 0 1 1 3 2 3 1 2 1 1 1 1 1 1 1 0 1 1 2 0 0 1 2 0 1 1 0 1 0 0 1 0 0 0 
# reaction: N⁺,d:N⁺,N⁺,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 5 115 675 982 1113 1259 1397 1313 1138 937 718 536 421 360 289 252 212 190 165 150 122 104 95 86 82 67 50 37 51 46 33 43 38 20 27 26 19 13 21 28 16 20 15 20 9 13 23 8 8 9 2 2 5 8 5 4 6 5 4 2 0 3 1 1 0 1 3 4 1 1 2 1 3 0 2 0 1 2 3 1 1 2 0 0 0 0 1 1 0 0 1 1 1 0 0 0 
0 0 0 1 40 212 388 544 722 1039 1070 1000 831 652 599 489 435 364 287 265 222 206 179 127 128 112 83 77 78 69 48 49 57 51 41 45 37 44 25 18 28 15 23 20 27 24 23 14 19 9 15 10 6 7 5 9 10 8 5 8 9 10 4 6 3 3 3 5 2 3 1 4 3 2 2 1 3 1 1 1 0 3 2 2 1 1 1 1 1 2 0 0 1 0 1 2 1 0 0 
# reaction: N⁰,d:N⁰,N⁺,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 2 167 741 1082 1242 1318 1503 1462 1310 1023 803 644 501 442 341 308 280 211 188 150 130 124 103 96 65 67 62 58 48 39 26 50 32 31 30 31 16 21 16 20 15 15 14 18 19 5 10 9 11 11 10 5 5 3 6 5 4 3 4 4 6 2 6 3 2 1 2 2 0 0 1 1 2 2 3 3 2 2 2 4 1 0 0 1 1 1 3 0 1 1 0 0 0 0 1 0 
0 0 0 1 38 211 405 651 869 1081 1242 1065 931 809 601 535 441 399 315 267 259 207 174 146 160 130 102 110 101 70 76 59 56 43 47 46 32 27 47 30 31 27 16 22 25 18 19 10 25 13 15 12 11 11 20 7 4 5 6 7 8 7 8 5 2 4 5 4 4 4 3 1 5 3 0 2 4 7 1 1 1 3 3 2 0 1 2 1 0 1 1 4 0 0 0 0 1 1 1 
# reaction: N⁰,d̅:N⁰,N̅⁻,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 1 1 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: N⁺,d̅:N⁺,N̅⁻,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: N̅⁻,d:N̅⁻,N⁺,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 3 3 7 8 7 5 0 4 1 5 7 3 1 2 4 1 3 3 1 0 0 0 1 0 1 1 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 1 1 5 2 7 4 5 3 1 3 1 4 1 2 0 1 0 0 0 0 1 0 1 0 0 0 1 1 0 0 0 1 0 1 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: N̅⁰,d:N̅⁰,N⁺,N⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 1 1 6 3 11 6 7 6 5 2 3 3 3 3 0 2 3 3 1 1 0 3 1 1 0 0 1 0 1 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 5 3 2 3 2 2 0 1 0 2 1 1 3 1 2 2 0 1 1 0 3 0 2 1 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁰,d̅:π⁰,N̅⁻,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 2 1 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁺,d̅:π⁺,N̅⁻,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 0 0 2 0 1 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: π⁻,d̅:π⁻,N̅⁻,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 1 0 0 0 1 0 1 0 1 1 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: N̅⁰,d̅:N̅⁰,N̅⁻,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# reaction: N̅⁻,d̅:N̅⁻,N̅⁻,N̅⁰ - time bin (centers), forward and backward histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
# all scatterings - time bin (centers), histogram (non-normalized)
0.505 1.515 2.525 3.535 4.545 5.556 6.566 7.576 8.586 9.596 10.606 11.616 12.626 13.636 14.646 15.657 16.667 17.677 18.687 19.697 20.707 21.717 22.727 23.737 24.747 25.758 26.768 27.778 28.788 29.798 30.808 31.818 32.828 33.838 34.848 35.859 36.869 37.879 38.889 39.899 40.909 41.919 42.929 43.939 44.949 45.960 46.970 47.980 48.990 50.000 51.010 52.020 53.030 54.040 55.051 56.061 57.071 58.081 59.091 60.101 61.111 62.121 63.131 64.141 65.152 66.162 67.172 68.182 69.192 70.202 71.212 72.222 73.232 74.242 75.253 76.263 77.273 78.283 79.293 80.303 81.313 82.323 83.333 84.343 85.354 86.364 87.374 88.384 89.394 90.404 91.414 92.424 93.434 94.444 95.455 96.465 97.475 98.485 99.495 
0 0 0 2337 17106 40001 78532 140645 221449 236090 224208 201837 169092 135558 109643 88610 71763 58690 47713 39030 32258 26864 22364 18766 15888 13514 11152 9725 8470 7194 6331 5394 4754 4352 3869 3487 3044 2797 2507 2235 2101 1860 1738 1619 1417 1357 1200 1228 1089 1053 925 803 798 760 753 657 640 546 564 561 506 512 486 448 428 385 404 343 347 311 339 315 298 273 293 270 240 231 245 233 219 213 226 202 185 189 168 152 161 155 172 156 131 141 125 152 130 120 135 

==> anc/e-scan-multiplicity-comparison/geometric/total_multiplicity_AuAuPbPb.txt <==
sqrt_s	111	211	-211	321	-321	2212	-2212	3122	-3122	3312	-3312	3334	-3334
2.69	44.93	35.235	52.17	1.13	0.035	174.11	0.0	5.02	0.0	0.0	0.0	0.0	0.0
3.32	88.76	77.32	98.98	5.27	0.5	175.44	0.0	20.625	0.0	0.005	0.0	0.0	0.0
3.84	125.29	108.965	133.9	8.015	1.07	176.25	0.0	28.115	0.0	0.02	0.0	0.0	0.0
4.3	156.185	136.695	161.47	9.3	1.675	175.785	0.0	31.875	0.0	0.025	0.0	0.0	0.0
5.5	218.045	194.475	220.585	13.645	3.705	174.765	0.035	43.685	0.045	0.06	0.0	0.0	0.0
7.7	298.57	273.485	301.7	21.415	8.215	173.81	0.135	52.58	0.27	0.155	0.005	0.0	0.0
11.5	421.365	392.985	422.465	33.325	17.36	173.18	1.09	66.78	1.8	0.29	0.03	0.0	0.0
# SMASH-2.0.1

==> anc/e-scan-multiplicity-comparison/stochastic/total_multiplicity_AuAuPbPb.txt <==
sqrt_s	111	211	-211	321	-321	2212	-2212	3122	-3122	3312	-3312	3334	-3334
2.69	47.905	40.1	58.265	0.905	0.07	175.36	0.0	3.33	0.0	0.0	0.0	0.0	0.0
3.32	93.8	82.605	105.25	4.555	0.615	177.24	0.0	15.17	0.0	0.01	0.0	0.0	0.0
3.84	133.865	117.575	143.32	6.9	1.095	178.58	0.0	22.565	0.0	0.02	0.0	0.0	0.0
4.3	162.49	145.45	170.885	8.925	1.985	176.925	0.0	28.945	0.005	0.04	0.0	0.0	0.0
5.5	233.29	209.16	237.585	14.86	4.44	176.535	0.025	40.56	0.01	0.095	0.0	0.0	0.0
7.7	337.415	308.025	337.4	24.0	10.28	174.795	0.26	52.73	0.405	0.19	0.0	0.005	0.0
11.5	482.615	451.5	481.685	38.86	22.365	173.55	1.19	64.775	2.115	0.35	0.01	0.005	0.0
# SMASH-2.0.1

==> anc/mean-pt_and_int-v2/2to2_geometric/pt_mean_v2_tot_midy_prod_run_cent_0-10_Ntest_20.txt <==
# smash version
SMASH-2.0.1-56-g99de5bf 
# total number events
390
# pdg codes list
1000010020 2212 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
1.17990 
0.00522 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
0.04722 
0.00662 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.75041 
0.00069 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.02348 
0.00124 


==> anc/mean-pt_and_int-v2/2to2_geometric/pt_mean_v2_tot_midy_prod_run_cent_10-20_Ntest_20.txt <==
# smash version
SMASH-2.0.1-56-g99de5bf 
# total number events
400
# pdg codes list
1000010020 2212 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
1.17932 
0.00549 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
0.10002 
0.00702 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.73478 
0.00079 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.04612 
0.00144 


==> anc/mean-pt_and_int-v2/2to2_geometric/pt_mean_v2_tot_midy_prod_run_cent_20-30_Ntest_20.txt <==
# smash version
SMASH-2.0.1-56-g99de5bf 
# total number events
400
# pdg codes list
1000010020 2212 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
1.12557 
0.00609 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
0.14254 
0.00802 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.71634 
0.00092 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.06508 
0.00170 


==> anc/mean-pt_and_int-v2/2to2_geometric/pt_mean_v2_tot_midy_prod_run_cent_30-40_Ntest_20.txt <==
# smash version
SMASH-2.0.1-56-g99de5bf 
# total number events
395
# pdg codes list
1000010020 2212 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
1.06241 
0.00706 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
0.15146 
0.00954 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.69506 
0.00108 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.06747 
0.00203 


==> anc/mean-pt_and_int-v2/2to2_geometric/pt_mean_v2_tot_midy_prod_run_cent_40-50_Ntest_20.txt <==
# smash version
SMASH-2.0.1-56-g99de5bf 
# total number events
400
# pdg codes list
1000010020 2212 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
1.01151 
0.00867 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
0.13327 
0.01211 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.67069 
0.00128 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.06556 
0.00247 


==> anc/mean-pt_and_int-v2/2to2_geometric/pt_mean_v2_tot_midy_prod_run_cent_50-60_Ntest_20.txt <==
# smash version
SMASH-2.0.1-56-g99de5bf 
# total number events
400
# pdg codes list
1000010020 2212 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
0.93507 
0.01085 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
0.11027 
0.01591 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.64361 
0.00155 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.05661 
0.00311 


==> anc/mean-pt_and_int-v2/2to2_stochastic/pt_mean_v2_tot_midy_prod_run_cent_0-10_Ntest_20.txt <==
# smash version
SMASH-2.0.1-56-g99de5bf 
# total number events
395
# pdg codes list
1000010020 2212 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
1.15771 
0.00514 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
0.04732 
0.00671 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.74113 
0.00068 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.01875 
0.00123 


==> anc/mean-pt_and_int-v2/2to2_stochastic/pt_mean_v2_tot_midy_prod_run_cent_10-20_Ntest_20.txt <==
# smash version
SMASH-2.0.1-56-g99de5bf 
# total number events
400
# pdg codes list
1000010020 2212 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
1.13605 
0.00551 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
0.10122 
0.00716 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.72702 
0.00078 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.04611 
0.00143 


==> anc/mean-pt_and_int-v2/2to2_stochastic/pt_mean_v2_tot_midy_prod_run_cent_20-30_Ntest_20.txt <==
# smash version
SMASH-2.0.1-56-g99de5bf 
# total number events
400
# pdg codes list
1000010020 2212 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
1.09128 
0.00605 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
0.12724 
0.00808 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.70938 
0.00091 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.05421 
0.00169 


==> anc/mean-pt_and_int-v2/2to2_stochastic/pt_mean_v2_tot_midy_prod_run_cent_30-40_Ntest_20.txt <==
# smash version
SMASH-2.0.1-56-g99de5bf 
# total number events
395
# pdg codes list
1000010020 2212 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
1.03307 
0.00713 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
0.11898 
0.00971 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.68802 
0.00107 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.05656 
0.00203 


==> anc/mean-pt_and_int-v2/2to2_stochastic/pt_mean_v2_tot_midy_prod_run_cent_40-50_Ntest_20.txt <==
# smash version
SMASH-2.0.1-56-g99de5bf 
# total number events
400
# pdg codes list
1000010020 2212 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
0.96455 
0.00853 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
0.13117 
0.01207 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.66059 
0.00126 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.04824 
0.00246 


==> anc/mean-pt_and_int-v2/2to2_stochastic/pt_mean_v2_tot_midy_prod_run_cent_50-60_Ntest_20.txt <==
# smash version
SMASH-2.0.1-56-g99de5bf 
# total number events
400
# pdg codes list
1000010020 2212 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
0.89464 
0.01055 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
0.09328 
0.01593 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.63401 
0.00155 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.04052 
0.00311 


==> anc/mean-pt_and_int-v2/3to2/pt_mean_v2_tot_midy_prod_run_cent_0-10_Ntest_20-wo-d-at-part.txt <==
# smash version
SMASH-2.0.1-55-gd30d709 
# total number events
400
# pdg codes list
1000010020 2212 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
1.12456 
0.00505 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
0.03502 
0.00657 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.74508 
0.00069 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.01824 
0.00125 


==> anc/mean-pt_and_int-v2/3to2/pt_mean_v2_tot_midy_prod_run_cent_0-10_Ntest_20.txt <==
# smash version
SMASH-2.0.1-56-g99de5bf 
# total number events
400
# pdg codes list
1000010020 2212 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
1.13421 
0.00473 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
0.04229 
0.00616 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.74074 
0.00068 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.01938 
0.00123 


==> anc/mean-pt_and_int-v2/3to2/pt_mean_v2_tot_midy_prod_run_cent_10-20_Ntest_20-wo-d-at-part.txt <==
# smash version
SMASH-2.0.1-55-gd30d709 
# total number events
400
# pdg codes list
1000010020 2212 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
1.09990 
0.00564 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
0.07731 
0.00743 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.73347 
0.00081 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.04240 
0.00147 


==> anc/mean-pt_and_int-v2/3to2/pt_mean_v2_tot_midy_prod_run_cent_10-20_Ntest_20.txt <==
# smash version
SMASH-2.0.1-55-gd30d709 
# total number events
400
# pdg codes list
1000010020 2212 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
1.10789 
0.00521 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
0.08502 
0.00689 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.72598 
0.00078 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.04430 
0.00144 


==> anc/mean-pt_and_int-v2/3to2/pt_mean_v2_tot_midy_prod_run_cent_20-30_Ntest_20-wo-d-at-part.txt <==
# smash version
SMASH-2.0.1-55-gd30d709 
# total number events
400
# pdg codes list
1000010020 2212 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
1.06424 
0.00651 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
0.09401 
0.00889 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.71587 
0.00094 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.05037 
0.00173 


==> anc/mean-pt_and_int-v2/3to2/pt_mean_v2_tot_midy_prod_run_cent_20-30_Ntest_20.txt <==
# smash version
SMASH-2.0.1-55-gd30d709 
# total number events
400
# pdg codes list
1000010020 2212 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
1.06790 
0.00584 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
0.10494 
0.00790 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.70761 
0.00091 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.05380 
0.00169 


==> anc/mean-pt_and_int-v2/3to2/pt_mean_v2_tot_midy_prod_run_cent_30-40_Ntest_20-wo-d-at-part.txt <==
# smash version
SMASH-2.0.1-55-gd30d709 
# total number events
400
# pdg codes list
1000010020 2212 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
1.01243 
0.00758 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
0.09548 
0.01053 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.69501 
0.00110 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.05390 
0.00207 


==> anc/mean-pt_and_int-v2/3to2/pt_mean_v2_tot_midy_prod_run_cent_30-40_Ntest_20.txt <==
# smash version
SMASH-2.0.1-55-gd30d709 
# total number events
395
# pdg codes list
1000010020 2212 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
1.01189 
0.00674 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
0.09596 
0.00923 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.68863 
0.00107 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.05512 
0.00203 


==> anc/mean-pt_and_int-v2/3to2/pt_mean_v2_tot_midy_prod_run_cent_40-50_Ntest_20-wo-d-at-part.txt <==
# smash version
SMASH-2.0.1-55-gd30d709 
# total number events
400
# pdg codes list
1000010020 2212 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
0.95928 
0.00947 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
0.08705 
0.01370 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.66887 
0.00131 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.04971 
0.00253 


==> anc/mean-pt_and_int-v2/3to2/pt_mean_v2_tot_midy_prod_run_cent_40-50_Ntest_20.txt <==
# smash version
SMASH-2.0.1-55-gd30d709 
# total number events
400
# pdg codes list
1000010020 2212 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
0.95158 
0.00820 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
0.11920 
0.01176 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.66037 
0.00127 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.05364 
0.00247 


==> anc/mean-pt_and_int-v2/3to2/pt_mean_v2_tot_midy_prod_run_cent_50-60_Ntest_20-wo-d-at-part.txt <==
# smash version
SMASH-2.0.1-55-gd30d709 
# total number events
400
# pdg codes list
1000010020 2212 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
0.88094 
0.01180 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
0.07050 
0.01810 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.64335 
0.00160 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.03855 
0.00318 


==> anc/mean-pt_and_int-v2/3to2/pt_mean_v2_tot_midy_prod_run_cent_50-60_Ntest_20.txt <==
# smash version
SMASH-2.0.1-55-gd30d709 
# total number events
400
# pdg codes list
1000010020 2212 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
0.91200 
0.01061 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 1000010020 
0.08448 
0.01543 
# mean-pt at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.63329 
0.00155 
# v2 (integrated) at mid-rapidity (y<0.5) and its stat errors of pdg 2212 
0.03775 
0.00312 


==> anc/mean-pt_and_int-v2/star_mean_pt_d.dat <==
# arXiv:1601.07052 (2016), Figure 7
# Deuteron 7.7 GeV
# Centrality    N_part    N_part error    < p_T >     Stat. error    Sys. error
0010	313.284	3.13555	1.25816	0.00364511	0.0871131
1020	226.22	7.94492	1.21769	0.00415565	0.0846415
2040	134.436	10.7062	1.12745	0.00374185	0.0762794
4060	58.3948	9.83333	0.97883	0.00594197	0.0654395
6080	20.2228	5.31038	0.820141	0.012178	 	0.062057

==> anc/mean-pt_and_int-v2/star_mean_pt_p.dat <==
# Figure 18: mean-pt, arXiv:1701.07065
# Au+Au 7.7 GeV ( proton ) 
# cent  Npart  error   <pT> [GeV/c]     error(stat.)    error(sys.) 
0005   337.4    2.1 	 0.7966  		    0.0008  		  0.0639 
0510   290.4    6.0 	 0.7640  		    0.0008  		  0.0613 
1020   226.2    7.9 	 0.7539  		    0.0006  		  0.0605 
2030   160.2    10.2 	 0.7486  		    0.0007  		  0.0601 
3040   109.9    11.0 	 0.6995  		    0.0009  		  0.0561
4050   71.8    10.2 	 0.6590  		    0.0011  		  0.0529 
5060   44.7    8.7 	 0.6174  		    0.0014  		  0.0495 

==> anc/mult_midy_TwotoTwo_comp/2to2/mult_midy_prod_run_cent_0-10_Ntest_20-wo-d-at-part.txt <==
# smash and analysis version
SMASH-2.0.1-56-g99de5bf 
# total number events
390
# pdg codes list
1000010020 
# time moments array [98]
3.611 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 51.000 52.000 53.000 54.000 55.000 56.000 57.000 58.000 59.000 60.000 61.000 62.000 63.000 64.000 65.000 66.000 67.000 68.000 69.000 70.000 71.000 72.000 73.000 74.000 75.000 76.000 77.000 78.000 79.000 80.000 81.000 82.000 83.000 84.000 85.000 86.000 87.000 88.000 89.000 90.000 91.000 92.000 93.000 94.000 95.000 96.000 97.000 98.000 99.000 100.000 
# multiplicities and their stat errors of pdg 1000010020 versus time
0.00000 0.02564 0.15385 0.33846 0.75385 1.59744 2.67179 4.17692 6.30256 8.53333 10.46667 12.13077 13.60000 14.72051 15.73590 16.38974 17.02564 17.61026 17.99487 18.38205 18.79744 19.00000 19.25128 19.37179 19.55897 19.63590 19.80769 19.96410 19.98205 20.06410 20.22051 20.24615 20.35641 20.42051 20.42821 20.43077 20.40769 20.40256 20.42308 20.45897 20.45385 20.46154 20.48205 20.48718 20.51795 20.51282 20.51282 20.49487 20.48462 20.51538 20.51795 20.52564 20.52308 20.51795 20.52308 20.50769 20.50769 20.49487 20.48718 20.48974 20.50256 20.50000 20.49744 20.50769 20.49744 20.50000 20.49487 20.49231 20.49744 20.49744 20.50513 20.50000 20.49487 20.49487 20.49744 20.50000 20.49744 20.48205 20.47949 20.47436 20.46410 20.46154 20.45641 20.45128 20.44103 20.44103 20.43333 20.43077 20.42821 20.41795 20.41026 20.40769 20.40513 20.40256 20.40769 20.41026 20.40513 20.39744 
0.00000 0.00801 0.01934 0.02757 0.04284 0.06674 0.08045 0.10632 0.12431 0.14946 0.16751 0.18027 0.18121 0.18881 0.20009 0.19567 0.20235 0.20821 0.20420 0.21459 0.22524 0.22050 0.21995 0.21928 0.22503 0.22184 0.22442 0.22671 0.22463 0.22201 0.22339 0.22415 0.22213 0.22316 0.22308 0.22311 0.22240 0.22281 0.22114 0.22191 0.22125 0.22176 0.22284 0.22189 0.22120 0.22040 0.21911 0.22031 0.22159 0.22313 0.22263 0.22286 0.22159 0.22165 0.22224 0.22248 0.22319 0.22228 0.22219 0.22109 0.22195 0.22183 0.22216 0.22210 0.22242 0.22239 0.22150 0.22171 0.22165 0.22201 0.22248 0.22251 0.22254 0.22260 0.22269 0.22340 0.22313 0.22287 0.22293 0.22272 0.22271 0.22301 0.22312 0.22303 0.22270 0.22309 0.22343 0.22361 0.22361 0.22318 0.22306 0.22309 0.22299 0.22323 0.22326 0.22324 0.22314 0.22301 


==> anc/mult_midy_TwotoTwo_comp/2to2/mult_midy_prod_run_cent_0-10_Ntest_20.txt <==
# smash and analysis version
SMASH-2.0.1-56-g99de5bf 
# total number events
390
# pdg codes list
1000010020 
# time moments array [98]
3.611 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 51.000 52.000 53.000 54.000 55.000 56.000 57.000 58.000 59.000 60.000 61.000 62.000 63.000 64.000 65.000 66.000 67.000 68.000 69.000 70.000 71.000 72.000 73.000 74.000 75.000 76.000 77.000 78.000 79.000 80.000 81.000 82.000 83.000 84.000 85.000 86.000 87.000 88.000 89.000 90.000 91.000 92.000 93.000 94.000 95.000 96.000 97.000 98.000 99.000 100.000 
# multiplicities and their stat errors of pdg 1000010020 versus time
29.49487 29.43590 29.13333 28.85128 28.58718 28.19231 27.70256 26.91026 26.31282 26.43077 27.05897 27.60769 27.96154 28.33077 28.57949 28.67692 28.73590 28.77179 28.72564 28.81282 28.96410 29.16154 29.28462 29.30000 29.34103 29.50769 29.55641 29.52051 29.51026 29.45385 29.48462 29.53590 29.54615 29.57692 29.59231 29.62564 29.63590 29.63077 29.63846 29.66154 29.66410 29.67436 29.63590 29.62564 29.61795 29.60000 29.59744 29.56667 29.57436 29.58205 29.57949 29.56923 29.57436 29.58205 29.57179 29.58205 29.57179 29.55385 29.56410 29.56154 29.54872 29.53846 29.53590 29.52564 29.53077 29.52564 29.49744 29.47692 29.47179 29.46667 29.47436 29.47179 29.47179 29.44872 29.44615 29.44615 29.45385 29.44359 29.43077 29.42051 29.40769 29.40000 29.40000 29.39744 29.39487 29.38974 29.38462 29.37692 29.36667 29.36410 29.36154 29.35897 29.35897 29.35641 29.36667 29.36923 29.36410 29.36410 
0.26875 0.26959 0.26977 0.26912 0.26238 0.26618 0.25924 0.25408 0.26644 0.27692 0.26990 0.25017 0.25708 0.25247 0.26374 0.25170 0.25395 0.24371 0.25142 0.25990 0.25888 0.26296 0.26345 0.26248 0.25827 0.26811 0.26802 0.26941 0.27272 0.27193 0.27039 0.27438 0.27783 0.27736 0.27650 0.27560 0.27535 0.27707 0.27583 0.27565 0.27734 0.27544 0.27343 0.27351 0.27635 0.27658 0.27549 0.27597 0.27318 0.27365 0.27247 0.27209 0.27233 0.27298 0.27291 0.27387 0.27380 0.27410 0.27472 0.27516 0.27588 0.27581 0.27548 0.27515 0.27493 0.27519 0.27493 0.27380 0.27409 0.27440 0.27407 0.27452 0.27419 0.27418 0.27374 0.27432 0.27406 0.27413 0.27433 0.27389 0.27372 0.27388 0.27441 0.27457 0.27471 0.27500 0.27480 0.27498 0.27499 0.27518 0.27492 0.27419 0.27434 0.27433 0.27447 0.27521 0.27485 0.27492 


==> anc/mult_midy_TwotoTwo_comp/2to2/mult_midy_prod_run_cent_30-40_Ntest_20-wo-d-at-part.txt <==
# smash and analysis version
SMASH-2.0.1-56-g99de5bf 
# total number events
395
# pdg codes list
1000010020 
# time moments array [98]
3.611 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 51.000 52.000 53.000 54.000 55.000 56.000 57.000 58.000 59.000 60.000 61.000 62.000 63.000 64.000 65.000 66.000 67.000 68.000 69.000 70.000 71.000 72.000 73.000 74.000 75.000 76.000 77.000 78.000 79.000 80.000 81.000 82.000 83.000 84.000 85.000 86.000 87.000 88.000 89.000 90.000 91.000 92.000 93.000 94.000 95.000 96.000 97.000 98.000 99.000 100.000 
# multiplicities and their stat errors of pdg 1000010020 versus time
0.00000 0.02278 0.25063 0.51139 1.01772 1.80000 2.72152 3.62278 4.30633 4.86582 5.31899 5.72658 5.98228 6.20506 6.42785 6.56962 6.64557 6.73671 6.82025 6.89367 6.96203 7.00000 7.04051 7.09114 7.07848 7.09620 7.17468 7.20000 7.21772 7.22025 7.23544 7.23544 7.25316 7.26582 7.28608 7.31646 7.32911 7.33418 7.34684 7.36962 7.38481 7.37468 7.38228 7.38228 7.37975 7.37975 7.37722 7.36962 7.37215 7.37975 7.37722 7.37215 7.37468 7.37722 7.37215 7.37215 7.37215 7.36962 7.36962 7.36709 7.36203 7.35696 7.35949 7.36456 7.36456 7.36709 7.36203 7.36203 7.36203 7.35696 7.35696 7.35443 7.35443 7.35443 7.35443 7.35443 7.35443 7.35443 7.35696 7.35696 7.35696 7.35696 7.35696 7.35696 7.35696 7.35696 7.35696 7.35696 7.35949 7.35949 7.35949 7.35949 7.35949 7.35949 7.35949 7.35949 7.35696 7.35443 
0.00000 0.00752 0.02537 0.03644 0.05088 0.06807 0.08172 0.09688 0.10296 0.11020 0.12023 0.13025 0.12767 0.13158 0.13904 0.13918 0.13543 0.13520 0.13656 0.13878 0.14187 0.14272 0.14275 0.14345 0.14269 0.14380 0.14515 0.14440 0.14449 0.14446 0.14387 0.14444 0.14488 0.14524 0.14519 0.14714 0.14731 0.14724 0.14771 0.14876 0.14879 0.14912 0.14922 0.14870 0.14904 0.14904 0.14891 0.14932 0.14946 0.14973 0.14981 0.14924 0.14916 0.14947 0.14967 0.14967 0.14971 0.14954 0.14954 0.14970 0.14930 0.14933 0.14938 0.14922 0.14922 0.14919 0.14930 0.14892 0.14892 0.14843 0.14843 0.14825 0.14825 0.14825 0.14825 0.14825 0.14825 0.14825 0.14817 0.14817 0.14817 0.14817 0.14817 0.14817 0.14817 0.14817 0.14817 0.14817 0.14813 0.14813 0.14813 0.14813 0.14813 0.14813 0.14813 0.14813 0.14795 0.14803 


==> anc/mult_midy_TwotoTwo_comp/2to2/mult_midy_prod_run_cent_30-40_Ntest_20.txt <==
# smash and analysis version
SMASH-2.0.1-56-g99de5bf 
# total number events
395
# pdg codes list
1000010020 
# time moments array [98]
3.611 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 51.000 52.000 53.000 54.000 55.000 56.000 57.000 58.000 59.000 60.000 61.000 62.000 63.000 64.000 65.000 66.000 67.000 68.000 69.000 70.000 71.000 72.000 73.000 74.000 75.000 76.000 77.000 78.000 79.000 80.000 81.000 82.000 83.000 84.000 85.000 86.000 87.000 88.000 89.000 90.000 91.000 92.000 93.000 94.000 95.000 96.000 97.000 98.000 99.000 100.000 
# multiplicities and their stat errors of pdg 1000010020 versus time
15.50886 15.40000 14.72405 14.18734 13.81519 13.31139 13.12152 13.17975 13.33924 13.48354 13.54430 13.54684 13.41519 13.40759 13.44304 13.45063 13.45316 13.44557 13.44304 13.46329 13.44557 13.37975 13.43038 13.45063 13.42025 13.42785 13.47595 13.47595 13.43797 13.41013 13.39747 13.40253 13.40000 13.38734 13.36962 13.36456 13.37468 13.35696 13.35443 13.34177 13.34177 13.33924 13.34430 13.33671 13.33165 13.32658 13.32658 13.33165 13.33671 13.33165 13.33165 13.33671 13.32911 13.32405 13.32658 13.31899 13.31392 13.30886 13.30380 13.30127 13.30380 13.29367 13.29873 13.29873 13.30127 13.29873 13.29367 13.29367 13.29367 13.29114 13.28861 13.28354 13.27848 13.27848 13.27595 13.27342 13.27595 13.27595 13.27342 13.27089 13.26835 13.26582 13.26582 13.26582 13.26582 13.26582 13.26582 13.26582 13.26582 13.26835 13.26582 13.26582 13.26582 13.26582 13.27089 13.26835 13.26582 13.26329 
0.19501 0.19584 0.19316 0.19258 0.18380 0.18082 0.18152 0.18318 0.18350 0.18735 0.18850 0.18966 0.18527 0.18359 0.18387 0.17899 0.18088 0.17952 0.17952 0.18117 0.18098 0.18154 0.18164 0.18027 0.18177 0.17990 0.17975 0.17972 0.18012 0.18006 0.17907 0.17843 0.17843 0.17678 0.17599 0.17681 0.17720 0.17731 0.17799 0.17796 0.17774 0.17767 0.17818 0.17806 0.17725 0.17771 0.17746 0.17743 0.17715 0.17743 0.17700 0.17708 0.17681 0.17712 0.17684 0.17693 0.17699 0.17716 0.17663 0.17659 0.17645 0.17617 0.17625 0.17625 0.17626 0.17578 0.17587 0.17587 0.17595 0.17579 0.17582 0.17610 0.17608 0.17608 0.17600 0.17625 0.17600 0.17600 0.17625 0.17635 0.17631 0.17615 0.17615 0.17615 0.17615 0.17615 0.17615 0.17615 0.17615 0.17605 0.17582 0.17582 0.17582 0.17582 0.17577 0.17565 0.17560 0.17563 


==> anc/mult_midy_TwotoTwo_comp/3to2/mult_midy_prod_run_cent_0-10_Ntest_20-wo-d-at-part.txt <==
# smash and analysis version
SMASH-2.0.1-55-gd30d709 
# total number events
400
# pdg codes list
1000010020 
# time moments array [98]
3.611 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 51.000 52.000 53.000 54.000 55.000 56.000 57.000 58.000 59.000 60.000 61.000 62.000 63.000 64.000 65.000 66.000 67.000 68.000 69.000 70.000 71.000 72.000 73.000 74.000 75.000 76.000 77.000 78.000 79.000 80.000 81.000 82.000 83.000 84.000 85.000 86.000 87.000 88.000 89.000 90.000 91.000 92.000 93.000 94.000 95.000 96.000 97.000 98.000 99.000 100.000 
# multiplicities and their stat errors of pdg 1000010020 versus time
0.00000 0.01250 0.18500 0.55500 1.30000 3.03250 5.85000 9.85750 15.05250 20.26500 24.09750 26.34750 27.65250 28.49250 29.38000 29.81750 30.17500 30.15000 30.14750 30.07250 30.01750 29.88500 29.69500 29.76500 29.76750 29.58000 29.53500 29.59000 29.56750 29.50750 29.46500 29.45000 29.37250 29.32250 29.35000 29.31750 29.25000 29.16500 29.13500 29.13250 29.09000 29.12000 29.17750 29.19250 29.16500 29.17750 29.21250 29.21000 29.23500 29.23000 29.24500 29.22250 29.21000 29.20250 29.21500 29.21500 29.22000 29.23000 29.26000 29.24750 29.25000 29.24000 29.25500 29.25250 29.23250 29.25250 29.26250 29.27750 29.27250 29.27000 29.26250 29.25250 29.25000 29.24000 29.24000 29.23750 29.23000 29.24000 29.22750 29.22500 29.22250 29.21250 29.21500 29.22500 29.22750 29.23750 29.24250 29.25000 29.23750 29.25750 29.26250 29.26250 29.27500 29.27500 29.27500 29.28250 29.28000 29.28000 
0.00000 0.00556 0.02069 0.03651 0.05675 0.08579 0.11528 0.14645 0.19697 0.21686 0.24208 0.25229 0.26108 0.26946 0.26380 0.27568 0.27688 0.27987 0.27639 0.26591 0.26851 0.26678 0.25663 0.26037 0.25282 0.25073 0.25416 0.25597 0.25072 0.24888 0.24759 0.24977 0.25148 0.25013 0.24796 0.24882 0.24804 0.24829 0.24667 0.24747 0.24654 0.24732 0.24783 0.24800 0.24675 0.24780 0.24778 0.24643 0.24860 0.25050 0.24873 0.24963 0.24886 0.24786 0.24845 0.25026 0.24922 0.25072 0.24950 0.24871 0.25000 0.24932 0.24956 0.24908 0.24892 0.24878 0.24870 0.24939 0.24938 0.24912 0.24938 0.24953 0.24874 0.24789 0.24879 0.24889 0.24859 0.24915 0.24969 0.24983 0.24998 0.24992 0.25013 0.25006 0.24944 0.24899 0.24888 0.24902 0.24889 0.24919 0.24872 0.24852 0.24858 0.24850 0.24918 0.24880 0.24884 0.24881 


==> anc/mult_midy_TwotoTwo_comp/3to2/mult_midy_prod_run_cent_0-10_Ntest_20.txt <==
# smash and analysis version
SMASH-2.0.1-56-g99de5bf 
# total number events
400
# pdg codes list
1000010020 
# time moments array [98]
3.611 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 51.000 52.000 53.000 54.000 55.000 56.000 57.000 58.000 59.000 60.000 61.000 62.000 63.000 64.000 65.000 66.000 67.000 68.000 69.000 70.000 71.000 72.000 73.000 74.000 75.000 76.000 77.000 78.000 79.000 80.000 81.000 82.000 83.000 84.000 85.000 86.000 87.000 88.000 89.000 90.000 91.000 92.000 93.000 94.000 95.000 96.000 97.000 98.000 99.000 100.000 
# multiplicities and their stat errors of pdg 1000010020 versus time
29.58250 29.53000 29.37250 29.19750 29.11750 29.09000 29.59500 29.98500 31.03250 32.08500 32.83500 33.30250 33.67250 34.02250 34.29750 34.31250 34.32500 34.43500 34.40500 34.03000 33.88500 33.70500 33.47000 33.48250 33.24750 33.17500 33.02500 32.91000 32.86000 32.86000 32.72000 32.65500 32.54500 32.58750 32.58500 32.57750 32.57250 32.58500 32.52500 32.53250 32.52500 32.47500 32.50000 32.46250 32.47250 32.46000 32.44750 32.42750 32.43000 32.42750 32.43000 32.41500 32.42250 32.42250 32.41000 32.40500 32.41750 32.42750 32.44000 32.45500 32.46500 32.45500 32.46000 32.46000 32.45000 32.46000 32.45250 32.47750 32.47000 32.48250 32.47500 32.48250 32.48500 32.47750 32.49250 32.50000 32.50750 32.50500 32.51750 32.51250 32.50500 32.51250 32.52250 32.52750 32.53250 32.53500 32.52500 32.53250 32.54000 32.54000 32.53750 32.53250 32.53500 32.53500 32.54250 32.54500 32.54500 32.54750 
0.26882 0.26934 0.26868 0.26898 0.27073 0.27594 0.27467 0.27530 0.27304 0.26333 0.29425 0.29628 0.28842 0.27933 0.27752 0.28922 0.28191 0.27782 0.27198 0.26653 0.26156 0.26518 0.26512 0.26646 0.26755 0.26604 0.27135 0.27617 0.27336 0.27535 0.27496 0.28038 0.28230 0.28458 0.28403 0.28436 0.28606 0.28966 0.28789 0.28928 0.28960 0.28976 0.28991 0.29070 0.29049 0.28997 0.28951 0.28706 0.28645 0.28463 0.28525 0.28552 0.28496 0.28544 0.28657 0.28624 0.28677 0.28628 0.28687 0.28860 0.28865 0.28799 0.28852 0.28832 0.28812 0.28754 0.28703 0.28656 0.28732 0.28835 0.28796 0.28798 0.28774 0.28809 0.28831 0.28850 0.28770 0.28822 0.28820 0.28804 0.28781 0.28735 0.28732 0.28782 0.28782 0.28741 0.28756 0.28754 0.28745 0.28728 0.28710 0.28713 0.28706 0.28728 0.28756 0.28719 0.28727 0.28701 


==> anc/mult_midy_TwotoTwo_comp/3to2/mult_midy_prod_run_cent_30-40_Ntest_20.txt <==
# smash and analysis version
SMASH-2.0.1-55-gd30d709 
# total number events
395
# pdg codes list
1000010020 
# time moments array [98]
3.611 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 51.000 52.000 53.000 54.000 55.000 56.000 57.000 58.000 59.000 60.000 61.000 62.000 63.000 64.000 65.000 66.000 67.000 68.000 69.000 70.000 71.000 72.000 73.000 74.000 75.000 76.000 77.000 78.000 79.000 80.000 81.000 82.000 83.000 84.000 85.000 86.000 87.000 88.000 89.000 90.000 91.000 92.000 93.000 94.000 95.000 96.000 97.000 98.000 99.000 100.000 
# multiplicities and their stat errors of pdg 1000010020 versus time
15.49873 15.45823 15.02785 14.46076 14.01013 13.81266 14.35696 14.96709 15.14177 15.25570 15.22532 15.21013 15.02025 14.95190 14.81013 14.79241 14.88608 14.77722 14.73924 14.62278 14.55949 14.54430 14.45316 14.45063 14.40506 14.45063 14.43797 14.38481 14.36709 14.33165 14.33418 14.36709 14.37722 14.38734 14.38987 14.37722 14.38987 14.37215 14.35696 14.36709 14.38987 14.38987 14.38987 14.41013 14.39241 14.38987 14.39747 14.39494 14.40000 14.39747 14.40759 14.41266 14.42025 14.40759 14.38987 14.39494 14.38734 14.38734 14.39241 14.38987 14.38734 14.38228 14.38734 14.38481 14.38734 14.39494 14.39747 14.39747 14.39494 14.39241 14.39747 14.40506 14.40253 14.40253 14.40253 14.40253 14.39747 14.39494 14.39494 14.38987 14.38987 14.39241 14.38987 14.38481 14.38481 14.38734 14.38987 14.38987 14.39494 14.39494 14.39747 14.39747 14.39494 14.39241 14.39747 14.39747 14.39747 14.39494 
0.19459 0.19381 0.19132 0.18898 0.17920 0.18181 0.18974 0.19649 0.19225 0.20128 0.18660 0.18380 0.18335 0.18583 0.18462 0.18473 0.18177 0.18569 0.18765 0.18587 0.18162 0.17809 0.17967 0.18240 0.17933 0.18324 0.18449 0.18359 0.18359 0.18432 0.18275 0.18279 0.18231 0.18106 0.18074 0.18022 0.18088 0.18142 0.18146 0.18052 0.18141 0.18078 0.18095 0.18091 0.18085 0.18088 0.18072 0.18036 0.18072 0.18040 0.18041 0.18024 0.18060 0.18091 0.18117 0.18061 0.18045 0.18038 0.18046 0.18042 0.18034 0.18041 0.18024 0.18030 0.18013 0.18046 0.18064 0.18061 0.18057 0.18074 0.18075 0.18115 0.18087 0.18111 0.18111 0.18097 0.18079 0.18089 0.18110 0.18088 0.18078 0.18096 0.18074 0.18052 0.18052 0.18042 0.18053 0.18053 0.18064 0.18064 0.18057 0.18057 0.18068 0.18060 0.18061 0.18061 0.18061 0.18046 


==> anc/mult_midy_TwotoTwo_comp/3to2/mult_midy_prod_run_cent_40-50_Ntest_20-wo-d-at-part.txt <==
# smash and analysis version
SMASH-2.0.1-55-gd30d709 
# total number events
400
# pdg codes list
1000010020 
# time moments array [98]
3.611 4.000 5.000 6.000 7.000 8.000 9.000 10.000 11.000 12.000 13.000 14.000 15.000 16.000 17.000 18.000 19.000 20.000 21.000 22.000 23.000 24.000 25.000 26.000 27.000 28.000 29.000 30.000 31.000 32.000 33.000 34.000 35.000 36.000 37.000 38.000 39.000 40.000 41.000 42.000 43.000 44.000 45.000 46.000 47.000 48.000 49.000 50.000 51.000 52.000 53.000 54.000 55.000 56.000 57.000 58.000 59.000 60.000 61.000 62.000 63.000 64.000 65.000 66.000 67.000 68.000 69.000 70.000 71.000 72.000 73.000 74.000 75.000 76.000 77.000 78.000 79.000 80.000 81.000 82.000 83.000 84.000 85.000 86.000 87.000 88.000 89.000 90.000 91.000 92.000 93.000 94.000 95.000 96.000 97.000 98.000 99.000 100.000 
# multiplicities and their stat errors of pdg 1000010020 versus time
0.00000 0.01750 0.24750 0.69500 1.56000 3.13000 4.74250 5.46750 6.09000 6.29500 6.37750 6.40000 6.47750 6.54750 6.50000 6.46500 6.42250 6.43500 6.50250 6.48500 6.51500 6.50750 6.50250 6.54250 6.52250 6.53500 6.52250 6.51250 6.49750 6.48000 6.48000 6.48750 6.49500 6.49500 6.48500 6.48250 6.48750 6.48750 6.48250 6.49750 6.49750 6.48250 6.48000 6.48000 6.48000 6.48250 6.49250 6.50000 6.50250 6.51000 6.51250 6.51000 6.51000 6.50750 6.50500 6.50500 6.50500 6.51000 6.51000 6.51000 6.50750 6.51500 6.51500 6.51750 6.51750 6.51500 6.51250 6.51250 6.51250 6.51000 6.51000 6.50750 6.50750 6.50750 6.50500 6.50500 6.50500 6.50250 6.50500 6.50500 6.50500 6.50500 6.50500 6.50500 6.50500 6.50250 6.50250 6.50250 6.50250 6.50250 6.50250 6.50000 6.50250 6.50250 6.50250 6.50250 6.50250 6.50250 
0.00000 0.00656 0.02459 0.04239 0.06394 0.08911 0.11134 0.12520 0.13209 0.12932 0.13415 0.13193 0.13414 0.13262 0.13117 0.13315 0.13221 0.13439 0.13563 0.13719 0.13719 0.13769 0.13779 0.13745 0.13553 0.13539 0.13503 0.13517 0.13586 0.13554 0.13512 0.13540 0.13517 0.13494 0.13456 0.13484 0.13521 0.13521 0.13549 0.13447 0.13410 0.13335 0.13381 0.13381 0.13386 0.13400 0.13414 0.13419 0.13405 0.13382 0.13358 0.13349 0.13377 0.13400 0.13377 0.13372 0.13372 0.13391 0.13391 0.13386 0.13386 0.13368 0.13368 0.13363 0.13363 0.13368 0.13391 0.13391 0.13391 0.13400 0.13400 0.13372 0.13386 0.13386 0.13386 0.13386 0.13386 0.13372 0.13386 0.13386 0.13386 0.13386 0.13386 0.13386 0.13386 0.13401 0.13401 0.13401 0.13401 0.13401 0.13401 0.13405 0.13401 0.13401 0.13401 0.13401 0.13401 0.13401 


==> anc/mult_midy_TwotoTwo_comp/star_N_d.dat <==
# Figure 8 of https://arxiv.org/abs/1903.11778

One can calculate the dN/dy/(0.5N_part) by these data and draw this figure

Centrality    N_part    N_part error    dN/dy     Stat. error    Sys. error
0010	        313.284   3.13555	       *1.40863*  0.00408105     0.106319
1020	        226.22	  7.94492	        0.939678  0.00320686	   0.0715898
2040	        134.436	  10.7062	       *0.489168* 0.00162348	   0.0355078
4060	        58.3948	  9.83333	        0.155754  0.000945501	   0.0110303
6080	        20.2228	  5.31038	        0.0311665	0.000462783	   0.00291335


==> anc/mult_midy_TwotoTwo_comp/star_v2_d.dat <==
# arXiv:1601.07052 (2016)

##columns: pT ,  v2 , stat.error, syst.error
#---------- nuclei v2 ------------
# d v2 (0-30%) in 7.7 GeV ===> 
0.4914	 -0.01264	  0.01595	0.008734
0.8293	 -0.00343	 0.009247	0.001354
1.1535	 0.036045	0.0084671	0.00096694
1.5748	 0.057466	0.0069108	0.00067778
2.1429	 0.077147	 0.010019	0.001024
2.6967	 0.098827	 0.019443	0.0030096
3.188	 0.041616	 0.037824	0.0082318
# d v2 (30-80%) in 7.7 GeV ===> 
0.4914	  0.01378	  0.02653	0.01208
0.8293	  0.01651	  0.01628	0.002965
1.1535	 0.060554	 0.016239	0.002396
1.5748	  0.10601	 0.014004	0.002232
2.1429	  0.20677	 0.024289	0.0042231
2.6967	  0.19698	  0.05091	0.0042802
3.188	  0.21129	  0.11128	0.014706
